Two-loop splitting in double parton distributions: the colour non-singlet case

At small inter-parton distances, double parton distributions receive their dominant contribution from the splitting of a single parton. We compute this mechanism at next-to-leading order in perturbation theory for all colour configurations of the observed parton pair. Rapidity divergences are handled either by using spacelike Wilson lines or by applying the delta regulator. We investigate the behaviour of the two-loop contributions in different kinematic limits, and we illustrate their impact in different channels.

==> anc/V2.nb <==
(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[         0,          0]
NotebookDataLength[    530220,      15203]
NotebookOptionsPosition[    499568,      14669]
NotebookOutlinePosition[    501416,      14716]
CellTagsIndexPosition[    501373,      14713]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[TextData[StyleBox["Ancillary file for the paper\n\nTwo-loop splitting in \
double parton distributions: the colour non-singlet case\nby M. Diehl, J. R. \
Gaunt, and P. Pl\[ODoubleDot]\[SZ]l \nDESY 21-015, MAN/HEP/2021/002",
 FontSize->24]], "Text",
 CellChangeTimes->{
  3.759648416496696*^9, {3.819692705239801*^9, 3.819692706060357*^9}, 
   3.820206840624778*^9, {3.823164468236169*^9, 3.823164479760622*^9}, {
   3.8231645826502523`*^9, 3.8231645831379013`*^9}, {3.824368541106925*^9, 
   3.824368544047708*^9}, {3.8243686776326036`*^9, 
   3.8243686808054447`*^9}},ExpressionUUID->"1b239954-a9c0-4dd7-b48b-\
358b8483c51b"],

Cell[CellGroupData[{

Cell["Information", "Title",
 CellChangeTimes->{{3.7564556885674047`*^9, 
  3.756455691926085*^9}},ExpressionUUID->"5ef78a79-966f-4ff4-bedf-\
3dae9915e100"],

Cell[TextData[{
 StyleBox["This file contains the full expressions of the ",
  FontSize->18],
 Cell[BoxData[
  FormBox[
   SuperscriptBox["V", 
    RowBox[{"[", 
     RowBox[{"2", ",", "i"}], "]"}]], TraditionalForm]],
  FontSize->18,ExpressionUUID->"78daa38d-16b3-4053-974b-3780f4fcd7f9"],
 StyleBox["  coefficients  for all parton channels. For each channel we first \
repeat the general colour structure presented in section 4.1. The singular \
parts ",
  FontSize->18],
 Cell[BoxData[
  FormBox[
   SubscriptBox["S", 
    RowBox[{
     RowBox[{
      SubscriptBox["a", "1"], 
      SubscriptBox["a", "2"]}], ",", " ", 
     SubscriptBox["a", "0"]}]], TraditionalForm]],
  FontSize->18,ExpressionUUID->"71a8a175-a2f9-47ad-a6fd-6fee7172a16a"],
 StyleBox[" are given explicitly, while for the functions ",
  FontSize->18],
 Cell[BoxData[
  FormBox[
   SubscriptBox["R", 
    RowBox[{
     RowBox[{
      SubscriptBox["a", "1"], 
      SubscriptBox["a", "2"]}], ",", " ", 
     SubscriptBox["a", "0"]}]], TraditionalForm]],
  FontSize->18,ExpressionUUID->"f6e52d21-36f1-46d8-bce5-87edb4beae1b"],
 StyleBox[" and ",
  FontSize->18],
 Cell[BoxData[
  FormBox[
   SubscriptBox["D", 
    RowBox[{
     RowBox[{
      SubscriptBox["a", "1"], 
      SubscriptBox["a", "2"]}], ",", " ", 
     SubscriptBox["a", "0"]}]], TraditionalForm]],
  FontSize->18,ExpressionUUID->"32452f31-71df-4257-bea4-3e23affa7df7"],
 StyleBox["we first give their  structure, followed by a list of \
coefficients. Note that the kernels in this notebook are written as functions \
of ",
  FontSize->18],
 Cell[BoxData[
  FormBox[
   StyleBox["u",
    FontSize->18], TraditionalForm]],ExpressionUUID->
  "b426fbb9-496d-4d3e-90fe-00d27a96d1cd"],
 StyleBox[" and ",
  FontSize->18],
 Cell[BoxData[
  FormBox[
   RowBox[{
    OverscriptBox["z", "_"], " ", "=", " ", 
    RowBox[{"1", " ", "-", " ", "z"}]}], TraditionalForm]],
  FontSize->18,ExpressionUUID->"28095812-bc52-4cc6-a73f-e1cf4243b86e"],
 ", ",
 StyleBox["rather than ",
  FontSize->18],
 Cell[BoxData[
  FormBox["u", TraditionalForm]],
  FontSize->16,ExpressionUUID->"114a94d5-f7b3-4e51-baf5-af5c8c34d4dc"],
 StyleBox[" and ",
  FontSize->18],
 Cell[BoxData[
  FormBox["z", TraditionalForm]],
  FontSize->16,ExpressionUUID->"8c493f11-bd98-4fd5-8716-5c52e5e548db"],
 ".",
 StyleBox[" Distributions are  written as Deltazbar for \[Delta](",
  FontSize->18],
 Cell[BoxData[
  FormBox[
   OverscriptBox["z", "_"], TraditionalForm]],ExpressionUUID->
  "70e515c0-97e2-4547-9d1b-c97d08ded62e"],
 StyleBox[") and L0zbar for ",
  FontSize->18],
 Cell[BoxData[
  FormBox[
   RowBox[{"1", "/", 
    SubscriptBox[
     RowBox[{"[", 
      OverscriptBox["z", "_"], "]"}], "+"]}], TraditionalForm]],
  FontSize->18,ExpressionUUID->"592092b1-a820-46f9-be22-d18887fe46ec"],
 StyleBox[". \n\nThe relation between the coefficients ",
  FontSize->18],
 Cell[BoxData[
  FormBox[
   SuperscriptBox["V", 
    RowBox[{"[", 
     RowBox[{"2", ",", "i"}], "]"}]], TraditionalForm]],
  FontSize->18,ExpressionUUID->"167e0d1e-cd50-4897-9181-c85f618ff048"],
 StyleBox[" and the full kernel ",
  FontSize->18],
 Cell[BoxData[
  FormBox[
   SuperscriptBox["V", 
    RowBox[{"(", "2", ")"}]], TraditionalForm]],
  FontSize->18,ExpressionUUID->"894c7b40-eabf-4ba2-a96f-93387f520abc"],
 StyleBox[" is given in eq. (4.1).  In the notation used here, this reads:\n\n\
    V2a1a2a0R1R2 = V20a1a2a0R1R2 + L * V20a1a2a0R1R2 + (L * Log[\[Mu]^2 / \
\[Zeta]] - L^2 / 2 + cMSbar) * \[Gamma]JR1 / 2 * V1a1a2a0R1R2\n    \nwhere  L \
= Log[y^2 \[Mu]^2 / b0^2] with b0 = 2 Exp[-EulerGamma], and cMSbar is either \
0 or -Zeta[2] / 2 depending on the choice of ",
  FontSize->18],
 Cell[BoxData[
  FormBox[
   StyleBox[
    SubscriptBox["S", "\[Epsilon]"],
    FontSize->18], TraditionalForm]],ExpressionUUID->
  "1180db02-89f2-4040-ae48-47778fbe96e4"],
 StyleBox[", cf. eq. (2.60).\n\nIn the following, beta0 corresponds to the \
definition in eq. (2.72) and reads\n\n    beta0 = 11/3 * CA - 2/3 * Nf\n\n\
Note: As in the paper the number of colours N is set equal to three in all \
results for the 27-multiplet.",
  FontSize->18]
}], "Text",
 CellChangeTimes->{{3.756455695861925*^9, 3.756455964764394*^9}, {
   3.7564560714108477`*^9, 3.756456077273053*^9}, 3.756456155224483*^9, {
   3.759552516847679*^9, 3.759552566553225*^9}, {3.7595550715611067`*^9, 
   3.759555095483594*^9}, {3.759644355180148*^9, 3.759644360405295*^9}, {
   3.759644707172442*^9, 3.7596447077461452`*^9}, {3.759648464275077*^9, 
   3.7596485741826572`*^9}, {3.7596489305308228`*^9, 3.7596489503129253`*^9}, 
   3.759722324997364*^9, 3.759722366864233*^9, {3.759741731676744*^9, 
   3.759741764380705*^9}, {3.819692650911009*^9, 3.819692697005972*^9}, {
   3.819692946194312*^9, 3.819692981470573*^9}, {3.820206419718896*^9, 
   3.8202065281537323`*^9}, {3.820206573032662*^9, 3.8202066990747538`*^9}, {
   3.820206745995715*^9, 3.8202067470343227`*^9}, {3.823171730861917*^9, 
   3.823171747502185*^9}, {3.8235817057376957`*^9, 3.823581744839181*^9}, {
   3.823581890851061*^9, 3.823582126255204*^9}, {3.823582199725087*^9, 
   3.823582381426384*^9}, {3.823582423971497*^9, 3.823582505798954*^9}, {
   3.823582964914208*^9, 3.823582971389065*^9}, {3.8235830706703997`*^9, 
   3.823583106860826*^9}, {3.824363613340456*^9, 3.8243636237400303`*^9}, {
   3.8249582331848907`*^9, 3.824958233524893*^9}, {3.824960008822138*^9, 
   3.8249600094215803`*^9}, {3.829536050612533*^9, 3.8295360600472*^9}, 
   3.829705892058711*^9, {3.829705924844071*^9, 
   3.829705931575356*^9}},ExpressionUUID->"1fe58094-2f3c-4c93-913b-\
0ef4c368addb"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Tree-level colour scaling", "Title",
 CellChangeTimes->{{3.819693784138877*^9, 
  3.819693796394562*^9}},ExpressionUUID->"cd0e4191-3466-46b8-b3cf-\
b9202193d187"],

Cell["\<\
The tree level colour scaling factors are given in equation (4.5) and read:\
\>", "Text",
 CellChangeTimes->{{3.819693809106163*^9, 
  3.819693857275867*^9}},ExpressionUUID->"cfa38f24-07d5-448e-9c06-\
b2707ea896df"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"cggg11", "=", "1"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"cgggAA", "=", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{"Sqrt", "[", 
      RowBox[{
       RowBox[{"N", "^", "2"}], "-", "1"}], "]"}]}], "/", "2"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"cgggSS", "=", 
   RowBox[{
    RowBox[{"Sqrt", "[", 
     RowBox[{
      RowBox[{"N", "^", "2"}], "-", "1"}], "]"}], "/", "2"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"cgggAS", "=", "0"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"cgggSA", "=", "0"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"cggg1010bar", "=", "0"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"cggg10bar10", "=", "0"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"cggg2727", "=", 
   RowBox[{"-", 
    RowBox[{"Sqrt", "[", "3", "]"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.819693876287533*^9, 3.819693900020979*^9}, {
   3.819693944578704*^9, 3.819693952480275*^9}, {3.819694111086213*^9, 
   3.8196941215336637`*^9}, 3.823317230106161*^9, {3.829535977740033*^9, 
   3.829536041147881*^9}},ExpressionUUID->"dbf4396f-553f-48f2-acd7-\
122ea56cdb8f"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"cqqbarg11", "=", "1"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"cqqbarg88", "=", 
   RowBox[{
    RowBox[{"-", "1"}], "/", 
    RowBox[{"Sqrt", "[", 
     RowBox[{
      RowBox[{"N", "^", "2"}], "-", "1"}], "]"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.819694131846899*^9, 3.819694151541236*^9}, {
  3.820120119995302*^9, 3.820120120586834*^9}, {3.829535995758231*^9, 
  3.829535997918923*^9}},ExpressionUUID->"b91b7aab-5ec1-4801-8bd9-\
6124af70a289"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"cqgq11", "=", "1"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"cqgq8A", "=", 
   RowBox[{
    RowBox[{"-", "N"}], "/", 
    RowBox[{"Sqrt", "[", "2", "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"cqgq8S", "=", 
   RowBox[{"Sqrt", "[", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"N", "^", "2"}], "-", "4"}], ")"}], "/", "2"}], "]"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.819694155023024*^9, 3.819694243050564*^9}, {
  3.829536000892705*^9, 
  3.8295360105005827`*^9}},ExpressionUUID->"ab4fc07a-33e2-4f24-abae-\
660f470f1ee9"]
}, Open  ]],

Cell[CellGroupData[{

Cell["One-loop building blocks", "Title",
 CellChangeTimes->{
  3.823580590260182*^9},ExpressionUUID->"45273f4b-cc0b-4c36-8c3b-\
790ebbea2670"],

Cell["\<\
For completeness we give here the one-loop building blocks needed for the  \
full two-loop kernel in eq. (4.1):\
\>", "Text",
 CellChangeTimes->{{3.82358060071113*^9, 
  3.823580603589384*^9}},ExpressionUUID->"e859295b-a2ed-457d-9244-\
293b7ecfa5fc"],

Cell[CellGroupData[{

Cell["One-loop anomalous dimensions", "Chapter",
 CellChangeTimes->{{3.82331635340222*^9, 
  3.823316365137609*^9}},ExpressionUUID->"31f38ec1-2d30-4472-b37c-\
b3d64d5e484d"],

Cell["\<\
The one-loop coefficients of the anomalous dimensions needed in eq. (4.1) are \
given in eq. (2.6) and read:\
\>", "Text",
 CellChangeTimes->{{3.82331648047059*^9, 
  3.823316536870364*^9}},ExpressionUUID->"b1a07565-0868-4320-917f-\
c90a38ed6a52"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"\[Gamma]J8", "=", 
    RowBox[{"\[Gamma]JA", "=", 
     RowBox[{"\[Gamma]JS", "=", 
      RowBox[{"2", "CA"}]}]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Gamma]J10", "=", 
    RowBox[{"\[Gamma]J10bar", "=", "12"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Gamma]J27", "=", "16"}], ";"}]}], "Input",
 CellChangeTimes->{{3.8233163937970333`*^9, 3.823316462191144*^9}, {
   3.823581810041008*^9, 3.8235818218879137`*^9}, 3.8293810691038094`*^9, {
   3.829705960625968*^9, 
   3.829705973009321*^9}},ExpressionUUID->"3970a6a8-b302-42e4-b1f7-\
292069cc2736"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "One-loop kernels ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["V", 
    RowBox[{"(", "1", ")"}]], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "65d6ddcd-f3e5-44fb-850d-88b36f4c3a0f"]
}], "Chapter",
 CellChangeTimes->{{3.823580618567445*^9, 
  3.823580631347364*^9}},ExpressionUUID->"92c2ec94-f725-42ec-a2fa-\
5d5951f23460"],

Cell[TextData[{
 "The one-loop colour singlet splitting kernels ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["\[InvisiblePrefixScriptBase]", "1"], "V"}], ")"}], 
    RowBox[{"(", "1", ")"}]], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "2e44c0be-02d1-4b67-89d5-48caa72935cf"],
 " are given in section 5.2.2 of arXiv:1111.0910 and read:"
}], "Text",
 CellChangeTimes->{{3.823580645778719*^9, 3.8235806703971148`*^9}, {
  3.823580719218096*^9, 3.8235807313859587`*^9}, {3.82358077847396*^9, 
  3.823580882508295*^9}},ExpressionUUID->"dbfd0b55-8766-4f1a-b931-\
377b7336a23c"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"V1ggg11", "=", 
    RowBox[{"Deltazb", "*", "2", "*", "CA", "*", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"u", "/", 
        RowBox[{"(", 
         RowBox[{"1", "-", "u"}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", "u"}], ")"}], "/", "u"}], "+", 
       RowBox[{"u", "*", 
        RowBox[{"(", 
         RowBox[{"1", "-", "u"}], ")"}]}]}], ")"}]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"V1qqbarg11", "=", 
    RowBox[{"Deltazb", "*", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"u", "^", "2"}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "-", "u"}], ")"}], "^", "2"}]}], ")"}], "/", "2"}]}]}],
    ";"}], "\[IndentingNewLine]"}], "\n", 
 RowBox[{
  RowBox[{"V1qgq11", "=", 
   RowBox[{"Deltazb", "*", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"CF", "*", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"u", "^", "2"}]}], ")"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"1", "-", "u"}], ")"}]}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.823581141377194*^9, 3.823581148657578*^9}, {
  3.824958296581925*^9, 3.824958298689179*^9}, {3.829537846348241*^9, 
  3.829537849718665*^9}},ExpressionUUID->"5fd17b1d-4739-42c6-a5b9-\
6be50343d838"],

Cell["\<\
The corresponding kernels in the colour non-singlet channels can - according \
to eq. (4.4) - be obtained from the colour singlet ones by multiplication \
with the appropriate tree-level colour scaling factors.\
\>", "Text",
 CellChangeTimes->{{3.82358116407273*^9, 3.823581172257553*^9}, {
  3.824363666798017*^9, 
  3.824363669701296*^9}},ExpressionUUID->"cab46fe3-9a98-4eca-a486-\
0b06f8bc32a8"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  RowBox[{"g", "\[Rule]", 
   RowBox[{"g", " ", "g"}]}], 
  TraditionalForm]],ExpressionUUID->"46141f05-2c81-4ffc-8e46-fb643874f5ad"]], \
"Title",
 CellChangeTimes->{{3.756445432733151*^9, 3.756445439458506*^9}, {
  3.759549866165008*^9, 3.759549866165042*^9}, {3.7595509405755053`*^9, 
  3.759550944701433*^9}},ExpressionUUID->"0a91e6c8-e2f3-4d00-840f-\
fa9e9369cb92"],

Cell["\<\
The general colour structure of this kernel is given in eq. (4.17) and reads:\
\>", "Text",
 CellChangeTimes->{{3.7595551254301147`*^9, 3.75955514103762*^9}, 
   3.75972236782977*^9, {3.819692989585723*^9, 3.819693016744328*^9}, {
   3.819693462378582*^9, 3.819693462527947*^9}, {3.819693740009953*^9, 
   3.8196937671608763`*^9}, {3.824960092918535*^9, 3.824960093139407*^9}, {
   3.829537870734673*^9, 
   3.82953787198307*^9}},ExpressionUUID->"cb0aa616-6750-4023-be58-\
9cedf8af6446"],

Cell["\<\
    V20gggR1R2= cgggR1R2 * (CA^2 * (Deltazbar * D20gggCA + R20gggR1R2CA) + CA \
* beta0 * Deltazbar * D20gggbeta)
    V21gggR1R2 = cgggR1R2 * (CA^2 * (L0zbar * S21gggR1R2CA + Deltazbar * \
D21gggR1R2CA + R21gggR1R2CA) + CA * beta0 * Deltazbar * D21gggbeta)\
\>", "Text",
 CellChangeTimes->{{3.81969393284004*^9, 3.8196939371730137`*^9}, {
   3.8196943988561974`*^9, 3.819694459755909*^9}, 3.819695569438875*^9, {
   3.819695599862255*^9, 3.819695620983055*^9}, {3.819702735018606*^9, 
   3.819702736861928*^9}, 3.819954104677306*^9, {3.8200579428449497`*^9, 
   3.820057944404449*^9}, {3.823318927876678*^9, 3.8233189355686293`*^9}, {
   3.8235832372964363`*^9, 3.823583270669239*^9}, {3.829535896869638*^9, 
   3.829535920702815*^9}},ExpressionUUID->"24128b17-73e7-4729-9ead-\
61e25a13a306"],

Cell["\<\

Alternatively these kernels may be written as:\
\>", "Text",
 CellChangeTimes->{{3.820132630972969*^9, 3.8201326418046017`*^9}, 
   3.823318981508182*^9},ExpressionUUID->"662fc795-1531-4ad4-ab61-\
a085e1f34ddf"],

Cell["\<\
    V20gggR1R2 = cgggR1R2 * (Deltazbar * D20ggg + Deltazbar * Nf * D20gggNf + \
R20gggR1R2)
    V21gggR1R2 = cgggR1R2 * (Deltazbar * D21gggR1R2 + Deltazbar * Nf * \
D21gggNf + L0zbar * S21gggR1R2 + R20gggR1R2)\
\>", "Text",
 CellChangeTimes->{{3.81969393284004*^9, 3.8196939371730137`*^9}, {
   3.8196943988561974`*^9, 3.819694459755909*^9}, 3.819695569438875*^9, {
   3.819695599862255*^9, 3.819695620983055*^9}, {3.819702735018606*^9, 
   3.819702736861928*^9}, 3.819954104677306*^9, {3.8200579428449497`*^9, 
   3.820057944404449*^9}, {3.820132696576095*^9, 3.820132784651161*^9}, {
   3.820132902102261*^9, 3.820132959987792*^9}, {3.82013316229247*^9, 
   3.820133174119578*^9}, {3.820133388658009*^9, 3.820133399418263*^9}, {
   3.82331891583709*^9, 3.823318924613475*^9}, {3.823583275800201*^9, 
   3.8235832954101686`*^9}, {3.829535926466011*^9, 
   3.829535942306912*^9}},ExpressionUUID->"89eef9eb-eb71-40bc-89e3-\
d3eb202b1e70"],

Cell["with coefficients", "Text",
 CellChangeTimes->{{3.823318947564028*^9, 
  3.823318952972732*^9}},ExpressionUUID->"de7d053c-4493-4bbe-a617-\
2d69063ab7ec"],

Cell["\<\
    D20ggg = CA^2 * (D20gggCA + 11/3 * D20gggbeta)

    D20gggNf = -2/3 * CA * D20gggbeta

    R20gggR1R2 = CA^2 * R20gggR1R2CA\
\>", "Text",
 CellChangeTimes->{
  3.8233189590122957`*^9, {3.829535951976956*^9, 
   3.8295359559795723`*^9}},ExpressionUUID->"c77cca7e-046d-4a9a-a7e0-\
b6541057da95"],

Cell["and", "Text",
 CellChangeTimes->{{3.82331896380424*^9, 
  3.82331896409247*^9}},ExpressionUUID->"4b3f5d70-3b50-42cb-8152-\
c5ae25864ed4"],

Cell["\<\
    S21gggR1R2 = CA^2 * S21gggRCA

    D21gggR1R2 = CA^2 * (D21gggR1R2CA + 11/3 * D21gggbeta)

    D21gggNf = -2/3 * CA * D21gggbeta

    R21gggR1R2 = CA^2 * R21gggR1R2CA\
\>", "Text",
 CellChangeTimes->{
  3.823318974238533*^9, {3.829535957913269*^9, 
   3.8295359694406977`*^9}},ExpressionUUID->"a5e2b774-d514-43d7-a735-\
e7806acd3b9b"],

Cell[CellGroupData[{

Cell["Singlet: 11", "Chapter",
 CellChangeTimes->{{3.81969375013026*^9, 3.8196937535778723`*^9}, 
   3.819695480898851*^9, {3.829381126376635*^9, 
   3.82938112817663*^9}},ExpressionUUID->"ec569c7b-fe6a-44f9-b485-\
12efe268fa3e"],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox["V", 
   RowBox[{"[", 
    RowBox[{"2", ",", "0"}], "]"}]], 
  TraditionalForm]],ExpressionUUID->"3f36a070-c506-41a0-9e3e-979b0c8cf5ca"]], \
"Subchapter",
 CellChangeTimes->{{3.7564715185622263`*^9, 3.756471523357513*^9}, {
  3.819693582606516*^9, 
  3.8196935841004133`*^9}},ExpressionUUID->"57d12b3d-6a6c-4a4e-9fe8-\
a8b14540e3e4"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"V20ggg11", "=", 
    RowBox[{"cggg11", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"CA", "^", "2"}], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Deltazbar", " ", "D20gggCA"}], "+", "R20ggg11CA"}], 
         ")"}]}], "+", 
       RowBox[{"CA", " ", "beta0", " ", "Deltazbar", " ", "D20gggbeta"}]}], 
      ")"}]}]}], ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 StyleBox[
  RowBox[{
   RowBox[{"D20gggCA", "=", 
    RowBox[{
     RowBox[{"V20ggg11CA", "[", "2", "]"}], "+", 
     RowBox[{
      RowBox[{"V20ggg11CA", "[", "1", "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "u"}], "]"}], "*", 
      RowBox[{"Log", "[", "u", "]"}]}]}]}], ";"}],
  FontSize->12], "\[IndentingNewLine]", 
 RowBox[{
  StyleBox[
   RowBox[{
    RowBox[{"R20ggg11CA", "=", 
     RowBox[{
      RowBox[{"V20ggg11CA", "[", "9", "]"}], "+", 
      RowBox[{
       RowBox[{"V20ggg11CA", "[", "3", "]"}], "*", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "+", 
         RowBox[{"u", "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "zb"}], ")"}]}]}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"V20ggg11CA", "[", "4", "]"}], "*", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "zb"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"V20ggg11CA", "[", "5", "]"}], "*", 
       RowBox[{"Log", "[", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "u"}], ")"}], "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "zb"}], ")"}]}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"V20ggg11CA", "[", "6", "]"}], "*", 
       RowBox[{"Log", "[", "zb", "]"}]}], "+", 
      RowBox[{
       RowBox[{"V20ggg11CA", "[", "7", "]"}], "*", 
       RowBox[{"Log", "[", 
        RowBox[{"u", "-", 
         RowBox[{"u", "*", "zb"}]}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"V20ggg11CA", "[", "8", "]"}], "*", 
       RowBox[{"Log", "[", 
        RowBox[{"u", "+", "zb", "-", 
         RowBox[{"u", "*", "zb"}]}], "]"}]}]}]}], ";"}],
   FontSize->12], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  StyleBox[
   RowBox[{
    RowBox[{"D20gggbeta", "=", 
     RowBox[{"V20ggg11beta", "[", "1", "]"}]}], ";"}],
   FontSize->12], "\[IndentingNewLine]", 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"V20ggg11CA", "[", "1", "]"}], "=", 
   RowBox[{"8", "+", 
    RowBox[{"4", "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "u"}], ")"}]}], "-", 
    RowBox[{"4", "/", "u"}], "-", 
    RowBox[{"4", "*", "u"}], "+", 
    RowBox[{"4", "*", 
     RowBox[{"u", "^", "2"}]}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"V20ggg11CA", "[", "2", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "41"}], "+", 
       RowBox[{"8", "*", 
        RowBox[{"Pi", "^", "2"}]}]}], ")"}], "/", "6"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"2", "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "4"}], "+", 
         RowBox[{"Pi", "^", "2"}]}], ")"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"3", "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "u"}], ")"}]}], ")"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"2", "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", "Pi"}], ")"}], "*", 
       RowBox[{"(", 
        RowBox[{"2", "+", "Pi"}], ")"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"3", "*", "u"}], ")"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"2", "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "4"}], "+", 
         RowBox[{"Pi", "^", "2"}]}], ")"}], "*", "u"}], ")"}], "/", "3"}], 
    "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"2", "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "4"}], "+", 
         RowBox[{"Pi", "^", "2"}]}], ")"}], "*", 
       RowBox[{"u", "^", "2"}]}], ")"}], "/", "3"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"V20ggg11CA", "[", "3", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"2", "*", "u"}], ")"}], "/", "zb"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"2", "*", 
       RowBox[{"u", "^", "2"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "zb"}], ")"}]}], ")"}], "/", "zb"}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"8", "*", 
       RowBox[{"zb", "^", "2"}]}], ")"}], "/", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "-", "u", "+", 
        RowBox[{"u", "*", "zb"}]}], ")"}], "^", "4"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"8", "*", "zb", "*", 
       RowBox[{"(", 
        RowBox[{"1", "+", "zb"}], ")"}]}], ")"}], "/", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "-", "u", "+", 
        RowBox[{"u", "*", "zb"}]}], ")"}], "^", "3"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"2", "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", "zb", "+", 
          RowBox[{"zb", "^", "2"}]}], ")"}], "^", "2"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "u"}], ")"}], "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "zb"}], ")"}], "^", "2"}], "*", "zb"}], 
      ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"4", "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", "zb", "+", 
          RowBox[{"zb", "^", "2"}]}], ")"}], "^", "2"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"u", "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "zb"}], ")"}], "^", "2"}], "*", "zb"}], 
      ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"2", "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", "zb", "+", 
          RowBox[{"zb", "^", "2"}]}], ")"}], "^", "2"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"zb", "*", 
       RowBox[{"(", 
        RowBox[{"1", "+", "zb"}], ")"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "u"}], "-", "zb", "+", 
         RowBox[{"u", "*", "zb"}]}], ")"}]}], ")"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"4", "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "-", 
         RowBox[{"2", "*", "zb"}], "+", 
         RowBox[{"2", "*", 
          RowBox[{"zb", "^", "2"}]}]}], ")"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "zb"}], ")"}], "*", "zb"}], ")"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"8", "*", 
       RowBox[{"(", 
        RowBox[{"2", "+", "zb", "+", 
         RowBox[{"2", "*", 
          RowBox[{"zb", "^", "2"}]}]}], ")"}]}], ")"}], "/", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "-", "u", "+", 
        RowBox[{"u", "*", "zb"}]}], ")"}], "^", "2"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"4", "*", 
       RowBox[{"(", 
        RowBox[{"3", "+", 
         RowBox[{"4", "*", "zb"}], "-", 
         RowBox[{"3", "*", 
          RowBox[{"zb", "^", "2"}]}], "-", 
         RowBox[{"4", "*", 
          RowBox[{"zb", "^", "3"}]}], "+", 
         RowBox[{"zb", "^", "4"}]}], ")"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "zb"}], ")"}], "*", 
       RowBox[{"(", 
        RowBox[{"1", "+", "zb"}], ")"}], "*", 
       RowBox[{"(", 
        RowBox[{"1", "-", "u", "+", 
         RowBox[{"u", "*", "zb"}]}], ")"}]}], ")"}]}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"V20ggg11CA", "[", "4", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "2"}], "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", "zb", "+", 
          RowBox[{"zb", "^", "2"}]}], ")"}], "^", "2"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "u"}], ")"}], "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "zb"}], ")"}], "^", "2"}], "*", "zb"}], 
      ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"2", "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", "zb", "+", 
          RowBox[{"zb", "^", "2"}]}], ")"}], "^", "2"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"u", "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "zb"}], ")"}], "^", "2"}], "*", "zb"}], 
      ")"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"2", "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", "zb", "+", 
          RowBox[{"zb", "^", "2"}]}], ")"}], "^", "2"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "zb"}], ")"}], "*", "zb", "*", 
       RowBox[{"(", 
        RowBox[{"1", "-", "u", "+", 
         RowBox[{"u", "*", "zb"}]}], ")"}]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"2", "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", "zb", "+", 
          RowBox[{"zb", "^", "2"}]}], ")"}], "^", "2"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "zb"}], ")"}], "*", "zb", "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "u"}], "-", "zb", "+", 
         RowBox[{"u", "*", "zb"}]}], ")"}]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"4", "*", "u", "*", 
       RowBox[{"(", 
        RowBox[{"1", "+", "zb", "-", 
         RowBox[{"3", "*", 
          RowBox[{"zb", "^", "2"}]}], "+", 
         RowBox[{"3", "*", 
          RowBox[{"zb", "^", "3"}]}]}], ")"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "zb"}], ")"}], "^", "2"}], "*", "zb"}], 
      ")"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"4", "*", 
       RowBox[{"u", "^", "2"}], "*", 
       RowBox[{"(", 
        RowBox[{"1", "+", "zb", "-", 
         RowBox[{"3", "*", 
          RowBox[{"zb", "^", "2"}]}], "+", 
         RowBox[{"3", "*", 
          RowBox[{"zb", "^", "3"}]}]}], ")"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "zb"}], ")"}], "^", "2"}], "*", "zb"}], 
      ")"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"2", "*", 
       RowBox[{"(", 
        RowBox[{"4", "+", "zb", "-", 
         RowBox[{"2", "*", 
          RowBox[{"zb", "^", "2"}]}], "+", 
         RowBox[{"5", "*", 
          RowBox[{"zb", "^", "3"}]}]}], ")"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "zb"}], ")"}], "^", "2"}], "*", "zb"}], 
      ")"}]}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"V20ggg11CA", "[", "5", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"4", "*", 
       RowBox[{"zb", "^", "2"}]}], ")"}], "/", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "-", "u", "+", 
        RowBox[{"u", "*", "zb"}]}], ")"}], "^", "4"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"4", "*", "zb", "*", 
       RowBox[{"(", 
        RowBox[{"1", "+", "zb"}], ")"}]}], ")"}], "/", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "-", "u", "+", 
        RowBox[{"u", "*", "zb"}]}], ")"}], "^", "3"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"4", "*", 
       RowBox[{"zb", "^", "2"}]}], ")"}], "/", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "u"}], "-", "zb", "+", 
        RowBox[{"u", "*", "zb"}]}], ")"}], "^", "4"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"4", "*", "zb", "*", 
       RowBox[{"(", 
        RowBox[{"1", "+", "zb"}], ")"}]}], ")"}], "/", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "u"}], "-", "zb", "+", 
        RowBox[{"u", "*", "zb"}]}], ")"}], "^", "3"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"8", "*", 
       RowBox[{"(", 
        RowBox[{"1", "+", "zb"}], ")"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "u"}], "-", "zb", "+", 
       RowBox[{"u", "*", "zb"}]}], ")"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"2", "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", "zb", "+", 
          RowBox[{"zb", "^", "2"}]}], ")"}], "^", "2"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"u", "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "zb"}], ")"}], "^", "2"}], "*", "zb"}], 
      ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"4", "*", 
       RowBox[{"(", 
        RowBox[{"2", "+", "zb", "+", 
         RowBox[{"2", "*", 
          RowBox[{"zb", "^", "2"}]}]}], ")"}]}], ")"}], "/", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "-", "u", "+", 
        RowBox[{"u", "*", "zb"}]}], ")"}], "^", "2"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"4", "*", 
       RowBox[{"(", 
        RowBox[{"2", "+", "zb", "+", 
         RowBox[{"2", "*", 
          RowBox[{"zb", "^", "2"}]}]}], ")"}]}], ")"}], "/", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "u"}], "-", "zb", "+", 
        RowBox[{"u", "*", "zb"}]}], ")"}], "^", "2"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"2", "*", 
       RowBox[{"u", "^", "2"}], "*", 
       RowBox[{"(", 
        RowBox[{"1", "+", "zb", "-", 
         RowBox[{"3", "*", 
          RowBox[{"zb", "^", "2"}]}], "+", 
         RowBox[{"3", "*", 
          RowBox[{"zb", "^", "3"}]}]}], ")"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "zb"}], ")"}], "^", "2"}], "*", "zb"}], 
      ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"2", "*", 
       RowBox[{"(", 
        RowBox[{"2", "+", "zb", "-", 
         RowBox[{"2", "*", 
          RowBox[{"zb", "^", "2"}]}], "+", 
         RowBox[{"3", "*", 
          RowBox[{"zb", "^", "3"}]}]}], ")"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "zb"}], ")"}], "^", "2"}], "*", "zb"}], 
      ")"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"2", "*", "u", "*", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"2", "*", "zb"}], "-", 
         RowBox[{"5", "*", 
          RowBox[{"zb", "^", "2"}]}], "+", 
         RowBox[{"4", "*", 
          RowBox[{"zb", "^", "3"}]}]}], ")"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "zb"}], ")"}], "^", "2"}], "*", "zb"}], 
      ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"2", "*", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"2", "*", "zb"}], "+", 
         RowBox[{"3", "*", 
          RowBox[{"zb", "^", "2"}]}], "-", 
         RowBox[{"6", "*", 
          RowBox[{"zb", "^", "3"}]}], "+", 
         RowBox[{"zb", "^", "4"}]}], ")"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "zb"}], ")"}], "*", "zb", "*", 
       RowBox[{"(", 
        RowBox[{"1", "-", "u", "+", 
         RowBox[{"u", "*", "zb"}]}], ")"}]}], ")"}]}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"V20ggg11CA", "[", "6", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"4", "*", 
       RowBox[{"zb", "^", "2"}]}], ")"}], "/", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "-", "u", "+", 
        RowBox[{"u", "*", "zb"}]}], ")"}], "^", "4"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"4", "*", "zb", "*", 
       RowBox[{"(", 
        RowBox[{"1", "+", "zb"}], ")"}]}], ")"}], "/", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "-", "u", "+", 
        RowBox[{"u", "*", "zb"}]}], ")"}], "^", "3"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"4", "*", 
       RowBox[{"zb", "^", "2"}]}], ")"}], "/", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "u"}], "-", "zb", "+", 
        RowBox[{"u", "*", "zb"}]}], ")"}], "^", "4"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"4", "*", "zb", "*", 
       RowBox[{"(", 
        RowBox[{"1", "+", "zb"}], ")"}]}], ")"}], "/", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "u"}], "-", "zb", "+", 
        RowBox[{"u", "*", "zb"}]}], ")"}], "^", "3"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"2", "*", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{"6", "*", "zb"}], "+", 
         RowBox[{"zb", "^", "2"}]}], ")"}]}], ")"}], "/", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "zb"}], ")"}], "^", "2"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"2", "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", "zb", "+", 
          RowBox[{"zb", "^", "2"}]}], ")"}], "^", "2"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "u"}], ")"}], "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "zb"}], ")"}], "^", "2"}], "*", "zb"}], 
      ")"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"2", "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", "zb", "+", 
          RowBox[{"zb", "^", "2"}]}], ")"}], "^", "2"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"u", "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "zb"}], ")"}], "^", "2"}], "*", "zb"}], 
      ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"4", "*", "u", "*", 
       RowBox[{"(", 
        RowBox[{"2", "-", 
         RowBox[{"3", "*", "zb"}], "+", 
         RowBox[{"2", "*", 
          RowBox[{"zb", "^", "2"}]}]}], ")"}]}], ")"}], "/", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "zb"}], ")"}], "^", "2"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"4", "*", 
       RowBox[{"u", "^", "2"}], "*", 
       RowBox[{"(", 
        RowBox[{"2", "-", 
         RowBox[{"3", "*", "zb"}], "+", 
         RowBox[{"2", "*", 
          RowBox[{"zb", "^", "2"}]}]}], ")"}]}], ")"}], "/", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "zb"}], ")"}], "^", "2"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"4", "*", 
       RowBox[{"(", 
        RowBox[{"2", "+", "zb", "+", 
         RowBox[{"2", "*", 
          RowBox[{"zb", "^", "2"}]}]}], ")"}]}], ")"}], "/", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "-", "u", "+", 
        RowBox[{"u", "*", "zb"}]}], ")"}], "^", "2"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"4", "*", 
       RowBox[{"(", 
        RowBox[{"2", "+", "zb", "+", 
         RowBox[{"2", "*", 
          RowBox[{"zb", "^", "2"}]}]}], ")"}]}], ")"}], "/", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "u"}], "-", "zb", "+", 
        RowBox[{"u", "*", "zb"}]}], ")"}], "^", "2"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"2", "*", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{"2", "*", "zb"}], "-", 
         RowBox[{"5", "*", 
          RowBox[{"zb", "^", "2"}]}], "-", 
         RowBox[{"2", "*", 
          RowBox[{"zb", "^", "3"}]}], "+", 
         RowBox[{"zb", "^", "4"}]}], ")"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"zb", "*", 
       RowBox[{"(", 
        RowBox[{"1", "+", "zb"}], ")"}], "*", 
       RowBox[{"(", 
        RowBox[{"1", "-", "u", "+", 
         RowBox[{"u", "*", "zb"}]}], ")"}]}], ")"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"2", "*", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{"2", "*", "zb"}], "-", 
         RowBox[{"5", "*", 
          RowBox[{"zb", "^", "2"}]}], "-", 
         RowBox[{"2", "*", 
          RowBox[{"zb", "^", "3"}]}], "+", 
         RowBox[{"zb", "^", "4"}]}], ")"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"zb", "*", 
       RowBox[{"(", 
        RowBox[{"1", "+", "zb"}], ")"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "u"}], "-", "zb", "+", 
         RowBox[{"u", "*", "zb"}]}], ")"}]}], ")"}]}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"V20ggg11CA", "[", "7", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "4"}], "*", 
       RowBox[{"zb", "^", "2"}]}], ")"}], "/", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "-", "u", "+", 
        RowBox[{"u", "*", "zb"}]}], ")"}], "^", "4"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"4", "*", "zb", "*", 
       RowBox[{"(", 
        RowBox[{"1", "+", "zb"}], ")"}]}], ")"}], "/", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "-", "u", "+", 
        RowBox[{"u", "*", "zb"}]}], ")"}], "^", "3"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"8", "*", 
       RowBox[{"(", 
        RowBox[{"1", "+", "zb"}], ")"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"1", "-", "u", "+", 
       RowBox[{"u", "*", "zb"}]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"4", "*", 
       RowBox[{"zb", "^", "2"}]}], ")"}], "/", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "u"}], "-", "zb", "+", 
        RowBox[{"u", "*", "zb"}]}], ")"}], "^", "4"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"4", "*", "zb", "*", 
       RowBox[{"(", 
        RowBox[{"1", "+", "zb"}], ")"}]}], ")"}], "/", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "u"}], "-", "zb", "+", 
        RowBox[{"u", "*", "zb"}]}], ")"}], "^", "3"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"4", "*", 
       RowBox[{"(", 
        RowBox[{"1", "+", "zb"}], ")"}], "*", 
       RowBox[{"(", 
        RowBox[{"1", "-", "zb", "+", 
         RowBox[{"zb", "^", "2"}]}], ")"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "zb"}], ")"}], "^", "2"}], "*", "zb"}], 
      ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"2", "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", "zb", "+", 
          RowBox[{"zb", "^", "2"}]}], ")"}], "^", "2"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "u"}], ")"}], "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "zb"}], ")"}], "^", "2"}], "*", "zb"}], 
      ")"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"4", "*", 
       RowBox[{"(", 
        RowBox[{"2", "+", "zb", "+", 
         RowBox[{"2", "*", 
          RowBox[{"zb", "^", "2"}]}]}], ")"}]}], ")"}], "/", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "-", "u", "+", 
        RowBox[{"u", "*", "zb"}]}], ")"}], "^", "2"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"4", "*", 
       RowBox[{"(", 
        RowBox[{"2", "+", "zb", "+", 
         RowBox[{"2", "*", 
          RowBox[{"zb", "^", "2"}]}]}], ")"}]}], ")"}], "/", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "u"}], "-", "zb", "+", 
        RowBox[{"u", "*", "zb"}]}], ")"}], "^", "2"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"2", "*", "u", "*", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{"zb", "^", "2"}], "+", 
         RowBox[{"2", "*", 
          RowBox[{"zb", "^", "3"}]}]}], ")"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "zb"}], ")"}], "^", "2"}], "*", "zb"}], 
      ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"2", "*", 
       RowBox[{"u", "^", "2"}], "*", 
       RowBox[{"(", 
        RowBox[{"1", "+", "zb", "-", 
         RowBox[{"3", "*", 
          RowBox[{"zb", "^", "2"}]}], "+", 
         RowBox[{"3", "*", 
          RowBox[{"zb", "^", "3"}]}]}], ")"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "zb"}], ")"}], "^", "2"}], "*", "zb"}], 
      ")"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"2", "*", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"2", "*", "zb"}], "+", 
         RowBox[{"3", "*", 
          RowBox[{"zb", "^", "2"}]}], "-", 
         RowBox[{"6", "*", 
          RowBox[{"zb", "^", "3"}]}], "+", 
         RowBox[{"zb", "^", "4"}]}], ")"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "zb"}], ")"}], "*", "zb", "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "u"}], "-", "zb", "+", 
         RowBox[{"u", "*", "zb"}]}], ")"}]}], ")"}]}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"V20ggg11CA", "[", "8", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"2", "*", 
       RowBox[{"u", "^", "2"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "zb"}], ")"}]}], ")"}], "/", "zb"}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"2", "*", "u", "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"2", "*", "zb"}]}], ")"}]}], ")"}], "/", "zb"}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"8", "*", 
       RowBox[{"zb", "^", "2"}]}], ")"}], "/", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "u"}], "-", "zb", "+", 
        RowBox[{"u", "*", "zb"}]}], ")"}], "^", "4"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"8", "*", "zb", "*", 
       RowBox[{"(", 
        RowBox[{"1", "+", "zb"}], ")"}]}], ")"}], "/", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "u"}], "-", "zb", "+", 
        RowBox[{"u", "*", "zb"}]}], ")"}], "^", "3"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"4", "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", "zb", "+", 
          RowBox[{"zb", "^", "2"}]}], ")"}], "^", "2"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "u"}], ")"}], "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "zb"}], ")"}], "^", "2"}], "*", "zb"}], 
      ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"2", "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", "zb", "+", 
          RowBox[{"zb", "^", "2"}]}], ")"}], "^", "2"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"u", "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "zb"}], ")"}], "^", "2"}], "*", "zb"}], 
      ")"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"2", "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", "zb", "+", 
          RowBox[{"zb", "^", "2"}]}], ")"}], "^", "2"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"zb", "*", 
       RowBox[{"(", 
        RowBox[{"1", "+", "zb"}], ")"}], "*", 
       RowBox[{"(", 
        RowBox[{"1", "-", "u", "+", 
         RowBox[{"u", "*", "zb"}]}], ")"}]}], ")"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"8", "*", 
       RowBox[{"(", 
        RowBox[{"2", "+", "zb", "+", 
         RowBox[{"2", "*", 
          RowBox[{"zb", "^", "2"}]}]}], ")"}]}], ")"}], "/", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "u"}], "-", "zb", "+", 
        RowBox[{"u", "*", "zb"}]}], ")"}], "^", "2"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"2", "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "-", 
         RowBox[{"3", "*", "zb"}], "+", 
         RowBox[{"3", "*", 
          RowBox[{"zb", "^", "2"}]}]}], ")"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "zb"}], ")"}], "*", "zb"}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"4", "*", 
       RowBox[{"(", 
        RowBox[{"3", "+", 
         RowBox[{"4", "*", "zb"}], "-", 
         RowBox[{"3", "*", 
          RowBox[{"zb", "^", "2"}]}], "-", 
         RowBox[{"4", "*", 
          RowBox[{"zb", "^", "3"}]}], "+", 
         RowBox[{"zb", "^", "4"}]}], ")"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "zb"}], ")"}], "*", 
       RowBox[{"(", 
        RowBox[{"1", "+", "zb"}], ")"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "u"}], "-", "zb", "+", 
         RowBox[{"u", "*", "zb"}]}], ")"}]}], ")"}]}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"V20ggg11CA", "[", "9", "]"}], "=", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"12", "*", 
        RowBox[{"zb", "^", "2"}]}], ")"}], "/", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "-", "u", "+", 
         RowBox[{"u", "*", "zb"}]}], ")"}], "^", "4"}]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"12", "*", "zb", "*", 
        RowBox[{"(", 
         RowBox[{"1", "+", "zb"}], ")"}]}], ")"}], "/", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "-", "u", "+", 
         RowBox[{"u", "*", "zb"}]}], ")"}], "^", "3"}]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"2", "*", 
        RowBox[{"(", 
         RowBox[{"1", "+", "zb"}], ")"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"1", "-", "u", "+", 
        RowBox[{"u", "*", "zb"}]}], ")"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"12", "*", 
        RowBox[{"zb", "^", "2"}]}], ")"}], "/", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "u"}], "-", "zb", "+", 
         RowBox[{"u", "*", "zb"}]}], ")"}], "^", "4"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"12", "*", "zb", "*", 
        RowBox[{"(", 
         RowBox[{"1", "+", "zb"}], ")"}]}], ")"}], "/", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "u"}], "-", "zb", "+", 
         RowBox[{"u", "*", "zb"}]}], ")"}], "^", "3"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"2", "*", 
        RowBox[{"(", 
         RowBox[{"1", "+", "zb"}], ")"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "u"}], "-", "zb", "+", 
        RowBox[{"u", "*", "zb"}]}], ")"}]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"2", "*", "u", "*", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"4", "*", "zb"}], "+", 
          RowBox[{"zb", "^", "2"}]}], ")"}]}], ")"}], "/", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "zb"}], ")"}], "^", "2"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"2", "*", 
        RowBox[{"u", "^", "2"}], "*", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"4", "*", "zb"}], "+", 
          RowBox[{"zb", "^", "2"}]}], ")"}]}], ")"}], "/", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "zb"}], ")"}], "^", "2"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"2", "*", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"6", "*", "zb"}], "+", 
          RowBox[{"zb", "^", "2"}]}], ")"}]}], ")"}], "/", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "-", "u", "+", 
         RowBox[{"u", "*", "zb"}]}], ")"}], "^", "2"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"2", "*", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"6", "*", "zb"}], "+", 
          RowBox[{"zb", "^", "2"}]}], ")"}]}], ")"}], "/", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "u"}], "-", "zb", "+", 
         RowBox[{"u", "*", "zb"}]}], ")"}], "^", "2"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"2", "*", 
        RowBox[{"(", 
         RowBox[{"3", "-", 
          RowBox[{"5", "*", "zb"}], "+", 
          RowBox[{"3", "*", 
           RowBox[{"zb", "^", "2"}]}]}], ")"}]}], ")"}], "/", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "zb"}], ")"}], "^", "2"}]}]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"V20ggg11beta", "[", "1", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "37"}], "/", "6"}], "-", 
    RowBox[{"10", "/", 
     RowBox[{"(", 
      RowBox[{"3", "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "u"}], ")"}]}], ")"}]}], "+", 
    RowBox[{"10", "/", 
     RowBox[{"(", 
      RowBox[{"3", "*", "u"}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"10", "*", "u"}], ")"}], "/", "3"}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"10", "*", 
       RowBox[{"u", "^", "2"}]}], ")"}], "/", "3"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.75644545100727*^9, 3.756445460711316*^9}, {
   3.7564455238206453`*^9, 3.7564456014610767`*^9}, {3.756445659280134*^9, 
   3.756445782317532*^9}, {3.75644581287211*^9, 3.756445826157713*^9}, 
   3.756445892069737*^9, {3.756445935082412*^9, 3.75644597176061*^9}, {
   3.756446024222845*^9, 3.756446209472291*^9}, {3.756471447453866*^9, 
   3.7564714555150213`*^9}, {3.759549825275909*^9, 3.7595498606583548`*^9}, 
   3.759549898354143*^9, 3.759549938425412*^9, 3.759642149335684*^9, {
   3.819693390038411*^9, 3.8196934295829973`*^9}, {3.819693470117485*^9, 
   3.819693527645555*^9}, {3.8196936009001913`*^9, 3.8196936984840717`*^9}, 
   3.8196937570084953`*^9, {3.819694478601534*^9, 3.819694519495681*^9}, {
   3.819694708752904*^9, 3.819694724042679*^9}, 3.819694765028858*^9, {
   3.8196948877193823`*^9, 3.8196949162566853`*^9}, {3.8196951240129757`*^9, 
   3.819695127188628*^9}, 3.81969537869322*^9, {3.819695589900326*^9, 
   3.819695607645966*^9}, {3.8196960683857203`*^9, 3.819696113527179*^9}, {
   3.819696175790531*^9, 3.819696180548229*^9}, {3.820052143219912*^9, 
   3.820052181133832*^9}, {3.820056520592276*^9, 3.82005655255586*^9}, {
   3.820056651926777*^9, 3.820056709266851*^9}, {3.82013297227787*^9, 
   3.820133111500269*^9}, {3.820133358760244*^9, 3.820133359666449*^9}, {
   3.8201334126205187`*^9, 3.820133413892949*^9}, {3.8214344973690767`*^9, 
   3.82143450565908*^9}, {3.821436972539641*^9, 3.8214369963043737`*^9}, {
   3.8214370674301987`*^9, 3.82143711505124*^9}, 3.821437251521607*^9, 
   3.823318990645709*^9, {3.829536083981071*^9, 
   3.8295361243559847`*^9}},ExpressionUUID->"b78da5e4-1514-41aa-a7c6-\
4dfb69578794"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox["V", 
   RowBox[{"[", 
    RowBox[{"2", ",", "1"}], "]"}]], 
  TraditionalForm]],ExpressionUUID->"a90d29ea-4484-4dfe-b8e1-e14951a141c7"]], \
"Subchapter",
 CellChangeTimes->{{3.7564715185622263`*^9, 3.756471523357513*^9}, {
  3.756471566012398*^9, 3.756471566156069*^9}, {3.819694944165826*^9, 
  3.819694944166699*^9}},ExpressionUUID->"563ad240-d019-4c20-8896-\
1504791f1214"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"V21ggg11", "=", 
    RowBox[{"cggg11", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"CA", "^", "2"}], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"L0zbar", " ", "S21ggg11CA"}], "+", 
          RowBox[{"Deltazbar", " ", "D21ggg11CA"}], "+", "R21ggg11CA"}], 
         ")"}]}], "+", 
       RowBox[{"CA", " ", "beta0", " ", "Deltazbar", " ", "D21gggbeta"}]}], 
      ")"}]}]}], ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"S21ggg11CA", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "4"}], "*", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "-", "u", "+", 
         RowBox[{"u", "^", "2"}]}], ")"}], "^", "2"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "*", "u"}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 StyleBox[
  RowBox[{
   RowBox[{"D21ggg11CA", "=", 
    RowBox[{
     RowBox[{
      RowBox[{"V21ggg11CA", "[", "1", "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "u"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"V21ggg11CA", "[", "2", "]"}], "*", 
      RowBox[{"Log", "[", "u", "]"}]}]}]}], ";"}],
  FontSize->12], "\[IndentingNewLine]", 
 RowBox[{
  StyleBox[
   RowBox[{
    RowBox[{"R21ggg11CA", "=", 
     RowBox[{"V21ggg11CA", "[", "3", "]"}]}], ";"}],
   FontSize->12], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  StyleBox[
   RowBox[{
    RowBox[{"D21gggbeta", "=", 
     RowBox[{"V21ggg11beta", "[", "1", "]"}]}], ";"}],
   FontSize->12], "\[IndentingNewLine]", 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"V21ggg11CA", "[", "1", "]"}], "=", 
   RowBox[{"8", "+", 
    RowBox[{"4", "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "u"}], ")"}]}], "-", 
    RowBox[{"4", "/", "u"}], "-", 
    RowBox[{"4", "*", "u"}], "+", 
    RowBox[{"4", "*", 
     RowBox[{"u", "^", "2"}]}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"V21ggg11CA", "[", "2", "]"}], "=", 
   RowBox[{"8", "+", 
    RowBox[{"4", "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "u"}], ")"}]}], "-", 
    RowBox[{"4", "/", "u"}], "-", 
    RowBox[{"4", "*", "u"}], "+", 
    RowBox[{"4", "*", 
     RowBox[{"u", "^", "2"}]}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"V21ggg11CA", "[", "3", "]"}], "=", 
    RowBox[{
     RowBox[{"4", "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"u", "*", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "zb"}], ")"}]}]}], ")"}], "*", "zb"}], 
       ")"}]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"8", "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "zb"}], ")"}], "*", 
        RowBox[{"zb", "^", "2"}]}], ")"}], "/", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "zb"}], ")"}], "^", "2"}]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"4", "*", 
        RowBox[{"zb", "^", "2"}]}], ")"}], "/", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "-", "u", "+", 
         RowBox[{"u", "*", "zb"}]}], ")"}], "^", "4"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"4", "*", "zb", "*", 
        RowBox[{"(", 
         RowBox[{"1", "+", "zb"}], ")"}]}], ")"}], "/", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "-", "u", "+", 
         RowBox[{"u", "*", "zb"}]}], ")"}], "^", "3"}]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"4", "*", 
        RowBox[{"zb", "^", "2"}]}], ")"}], "/", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "u"}], "-", "zb", "+", 
         RowBox[{"u", "*", "zb"}]}], ")"}], "^", "4"}]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"4", "*", "zb", "*", 
        RowBox[{"(", 
         RowBox[{"1", "+", "zb"}], ")"}]}], ")"}], "/", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "u"}], "-", "zb", "+", 
         RowBox[{"u", "*", "zb"}]}], ")"}], "^", "3"}]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"8", "*", 
        RowBox[{"(", 
         RowBox[{"1", "+", "zb"}], ")"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "u"}], "-", "zb", "+", 
        RowBox[{"u", "*", "zb"}]}], ")"}]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"4", "*", "zb", "*", 
        RowBox[{"(", 
         RowBox[{"2", "-", 
          RowBox[{"2", "*", "zb"}], "+", 
          RowBox[{"zb", "^", "2"}]}], ")"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "u"}], ")"}], "*", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "zb"}], ")"}], "^", "2"}]}], ")"}]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"4", "*", 
        RowBox[{"(", 
         RowBox[{"2", "+", "zb", "+", 
          RowBox[{"2", "*", 
           RowBox[{"zb", "^", "2"}]}]}], ")"}]}], ")"}], "/", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "-", "u", "+", 
         RowBox[{"u", "*", "zb"}]}], ")"}], "^", "2"}]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"4", "*", 
        RowBox[{"(", 
         RowBox[{"2", "+", "zb", "+", 
          RowBox[{"2", "*", 
           RowBox[{"zb", "^", "2"}]}]}], ")"}]}], ")"}], "/", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "u"}], "-", "zb", "+", 
         RowBox[{"u", "*", "zb"}]}], ")"}], "^", "2"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"4", "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"2", "*", "zb"}], "+", 
          RowBox[{"2", "*", 
           RowBox[{"zb", "^", "2"}]}]}], ")"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"zb", "*", 
        RowBox[{"(", 
         RowBox[{"1", "-", "u", "+", 
          RowBox[{"u", "*", "zb"}]}], ")"}]}], ")"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"4", "*", "u", "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "4"}], "+", 
          RowBox[{"8", "*", "zb"}], "-", 
          RowBox[{"6", "*", 
           RowBox[{"zb", "^", "2"}]}], "+", 
          RowBox[{"zb", "^", "3"}]}], ")"}]}], ")"}], "/", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "zb"}], ")"}], "^", "2"}]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"4", "*", 
        RowBox[{"u", "^", "2"}], "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "4"}], "+", 
          RowBox[{"8", "*", "zb"}], "-", 
          RowBox[{"6", "*", 
           RowBox[{"zb", "^", "2"}]}], "+", 
          RowBox[{"zb", "^", "3"}]}], ")"}]}], ")"}], "/", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "zb"}], ")"}], "^", "2"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"4", "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", "*", "zb"}], "-", 
          RowBox[{"2", "*", 
           RowBox[{"zb", "^", "2"}]}], "+", 
          RowBox[{"zb", "^", "3"}]}], ")"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"u", "*", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "zb"}], ")"}], "^", "2"}]}], ")"}]}]}]}], 
   ";"}], "\[IndentingNewLine]"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"V21ggg11beta", "[", "1", "]"}], "=", 
   RowBox[{
    RowBox[{"-", "4"}], "-", 
    RowBox[{"2", "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "u"}], ")"}]}], "+", 
    RowBox[{"2", "/", "u"}], "+", 
    RowBox[{"2", "*", "u"}], "-", 
    RowBox[{"2", "*", 
     RowBox[{"u", "^", "2"}]}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.75644545100727*^9, 3.756445460711316*^9}, {
   3.7564455238206453`*^9, 3.7564456014610767`*^9}, {3.756445659280134*^9, 
   3.756445782317532*^9}, {3.75644581287211*^9, 3.756445826157713*^9}, 
   3.756445892069737*^9, {3.756445935082412*^9, 3.75644597176061*^9}, {
   3.756446024222845*^9, 3.756446209472291*^9}, {3.756471447453866*^9, 
   3.7564714555150213`*^9}, {3.7564715482755213`*^9, 3.756471699305146*^9}, {
   3.759549860685937*^9, 3.7595498607600803`*^9}, {3.759549968439679*^9, 
   3.759550044431197*^9}, {3.759642255820159*^9, 3.759642256540162*^9}, {
   3.8196936413757887`*^9, 3.819693641404367*^9}, {3.8196939328499403`*^9, 
   3.819693932857499*^9}, {3.8196949698735743`*^9, 3.819694972917604*^9}, {
   3.819695078076621*^9, 3.819695226279999*^9}, {3.819695260683301*^9, 
   3.81969529371074*^9}, 3.819695327101776*^9, {3.8196953835826*^9, 
   3.819695429812385*^9}, {3.819695561513324*^9, 3.819695561634287*^9}, 
   3.8196956437567043`*^9, {3.8196961870617323`*^9, 3.8196961909487534`*^9}, {
   3.8200521884094343`*^9, 3.8200521952436657`*^9}, {3.820056731746806*^9, 
   3.820056772140007*^9}, {3.820056835738421*^9, 3.82005687320508*^9}, {
   3.82013313395292*^9, 3.82013315390333*^9}, {3.820133197728587*^9, 
   3.820133213221819*^9}, {3.8201333647972593`*^9, 3.820133365509489*^9}, {
   3.8201334208884907`*^9, 3.820133422002932*^9}, {3.8201334987445793`*^9, 
   3.820133508747052*^9}, {3.821434509802457*^9, 3.821434519020805*^9}, {
   3.821437140933361*^9, 3.821437200861758*^9}, {3.821437246957695*^9, 
   3.821437289989197*^9}, 3.823319001069059*^9, {3.8295361435311823`*^9, 
   3.8295361581743937`*^9}},ExpressionUUID->"4db28faa-7b31-42b6-be4f-\
283b5fae65f0"]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["Asymmetric octet: AA", "Chapter",
 CellChangeTimes->{{3.81969375013026*^9, 3.8196937535778723`*^9}, 
   3.819695480898851*^9, {3.819695659144833*^9, 3.819695666510681*^9}, {
   3.829381115472973*^9, 
   3.829381140911969*^9}},ExpressionUUID->"658a0b28-0466-4f1b-846d-\
3ace6307c1ee"],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox["V", 
   RowBox[{"[", 
    RowBox[{"2", ",", "0"}], "]"}]], 
  TraditionalForm]],ExpressionUUID->"a4083a5d-2fe3-4502-9fe0-d11770b9c72a"]], \
"Subchapter",
 CellChangeTimes->{{3.7564715185622263`*^9, 3.756471523357513*^9}, {
  3.819693582606516*^9, 
  3.8196935841004133`*^9}},ExpressionUUID->"4b3e522f-02b2-4673-849c-\
eb9d615ee161"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"V20gggAA", "=", 
    RowBox[{"cgggAA", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"CA", "^", "2"}], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Deltazbar", " ", "D20gggCA"}], "+", "R20gggAACA"}], 
         ")"}]}], "+", 
       RowBox[{"CA", " ", "beta0", " ", "Deltazbar", " ", "D20gggbeta"}]}], 
      ")"}]}]}], ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  StyleBox[
   RowBox[{
    RowBox[{"R20gggAACA", "=", 
     RowBox[{
      RowBox[{"V20gggAACA", "[", "9", "]"}], "+", 
      RowBox[{
       RowBox[{"V20gggAACA", "[", "3", "]"}], "*", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "+", 
         RowBox[{"u", "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "zb"}], ")"}]}]}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"V20gggAACA", "[", "4", "]"}], "*", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "zb"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"V20gggAACA", "[", "5", "]"}], "*", 
       RowBox[{"Log", "[", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "u"}], ")"}], "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "zb"}], ")"}]}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"V20gggAACA", "[", "6", "]"}], "*", 
       RowBox[{"Log", "[", "zb", "]"}]}], "+", 
      RowBox[{
       RowBox[{"V20gggAACA", "[", "7", "]"}], "*", 
       RowBox[{"Log", "[", 
        RowBox[{"u", "-", 
         RowBox[{"u", "*", "zb"}]}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"V20gggAACA", "[", "8", "]"}], "*", 
       RowBox[{"Log", "[", 
        RowBox[{"u", "+", "zb", "-", 
         RowBox[{"u", "*", "zb"}]}], "]"}]}]}]}], ";"}],
   FontSize->12], "\[IndentingNewLine]", 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"V20gggAACA", "[", "3", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"2", "*", "u"}], ")"}], "/", "zb"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"2", "*", 
       RowBox[{"u", "^", "2"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "zb"}], ")"}]}], ")"}], "/", "zb"}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"4", "*", 
       RowBox[{"zb", "^", "2"}]}], ")"}], "/", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "-", "u", "+", 
        RowBox[{"u", "*", "zb"}]}], ")"}], "^", "4"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"4", "*", "zb", "*", 
       RowBox[{"(", 
        RowBox[{"1", "+", "zb"}], ")"}]}], ")"}], "/", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "-", "u", "+", 
        RowBox[{"u", "*", "zb"}]}], ")"}], "^", "3"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"2", "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", "zb", "+", 
          RowBox[{"zb", "^", "2"}]}], ")"}], "^", "2"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"u", "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "zb"}], ")"}], "^", "2"}], "*", "zb"}], 
      ")"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"4", "*", 
       RowBox[{"(", 
        RowBox[{"2", "+", "zb", "+", 
         RowBox[{"2", "*", 
          RowBox[{"zb", "^", "2"}]}]}], ")"}]}], ")"}], "/", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "-", "u", "+", 
        RowBox[{"u", "*", "zb"}]}], ")"}], "^", "2"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"2", "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "-", 
         RowBox[{"3", "*", "zb"}], "+", 
         RowBox[{"3", "*", 
          RowBox[{"zb", "^", "2"}]}]}], ")"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "zb"}], ")"}], "*", "zb"}], ")"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"2", "*", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"2", "*", "zb"}], "+", 
         RowBox[{"3", "*", 
          RowBox[{"zb", "^", "2"}]}], "-", 
         RowBox[{"6", "*", 
          RowBox[{"zb", "^", "3"}]}], "+", 
         RowBox[{"zb", "^", "4"}]}], ")"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "zb"}], ")"}], "*", "zb", "*", 
       RowBox[{"(", 
        RowBox[{"1", "-", "u", "+", 
         RowBox[{"u", "*", "zb"}]}], ")"}]}], ")"}]}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"V20gggAACA", "[", "4", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "2"}], "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", "zb", "+", 
          RowBox[{"zb", "^", "2"}]}], ")"}], "^", "2"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "u"}], ")"}], "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "zb"}], ")"}], "^", "2"}], "*", "zb"}], 
      ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"2", "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", "zb", "+", 
          RowBox[{"zb", "^", "2"}]}], ")"}], "^", "2"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"u", "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "zb"}], ")"}], "^", "2"}], "*", "zb"}], 
      ")"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"2", "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", "zb", "+", 
          RowBox[{"zb", "^", "2"}]}], ")"}], "^", "2"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "zb"}], ")"}], "*", "zb", "*", 
       RowBox[{"(", 
        RowBox[{"1", "-", "u", "+", 
         RowBox[{"u", "*", "zb"}]}], ")"}]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"2", "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", "zb", "+", 
          RowBox[{"zb", "^", "2"}]}], ")"}], "^", "2"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "zb"}], ")"}], "*", "zb", "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "u"}], "-", "zb", "+", 
         RowBox[{"u", "*", "zb"}]}], ")"}]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"4", "*", "u", "*", 
       RowBox[{"(", 
        RowBox[{"1", "+", "zb", "-", 
         RowBox[{"3", "*", 
          RowBox[{"zb", "^", "2"}]}], "+", 
         RowBox[{"3", "*", 
          RowBox[{"zb", "^", "3"}]}]}], ")"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "zb"}], ")"}], "^", "2"}], "*", "zb"}], 
      ")"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"4", "*", 
       RowBox[{"u", "^", "2"}], "*", 
       RowBox[{"(", 
        RowBox[{"1", "+", "zb", "-", 
         RowBox[{"3", "*", 
          RowBox[{"zb", "^", "2"}]}], "+", 
         RowBox[{"3", "*", 
          RowBox[{"zb", "^", "3"}]}]}], ")"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "zb"}], ")"}], "^", "2"}], "*", "zb"}], 
      ")"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"2", "*", 
       RowBox[{"(", 
        RowBox[{"4", "+", "zb", "-", 
         RowBox[{"2", "*", 
          RowBox[{"zb", "^", "2"}]}], "+", 
         RowBox[{"5", "*", 
          RowBox[{"zb", "^", "3"}]}]}], ")"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "zb"}], ")"}], "^", "2"}], "*", "zb"}], 
      ")"}]}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"V20gggAACA", "[", "5", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"2", "*", 
       RowBox[{"zb", "^", "2"}]}], ")"}], "/", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "-", "u", "+", 
        RowBox[{"u", "*", "zb"}]}], ")"}], "^", "4"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"2", "*", "zb", "*", 
       RowBox[{"(", 
        RowBox[{"1", "+", "zb"}], ")"}]}], ")"}], "/", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "-", "u", "+", 
        RowBox[{"u", "*", "zb"}]}], ")"}], "^", "3"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"2", "*", 
       RowBox[{"zb", "^", "2"}]}], ")"}], "/", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "u"}], "-", "zb", "+", 
        RowBox[{"u", "*", "zb"}]}], ")"}], "^", "4"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"2", "*", "zb", "*", 
       RowBox[{"(", 
        RowBox[{"1", "+", "zb"}], ")"}]}], ")"}], "/", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "u"}], "-", "zb", "+", 
        RowBox[{"u", "*", "zb"}]}], ")"}], "^", "3"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"4", "*", 
       RowBox[{"(", 
        RowBox[{"1", "+", "zb"}], ")"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "u"}], "-", "zb", "+", 
       RowBox[{"u", "*", "zb"}]}], ")"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"2", "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", "zb", "+", 
          RowBox[{"zb", "^", "2"}]}], ")"}], "^", "2"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"u", "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "zb"}], ")"}], "^", "2"}], "*", "zb"}], 
      ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"2", "*", 
       RowBox[{"(", 
        RowBox[{"2", "+", "zb", "+", 
         RowBox[{"2", "*", 
          RowBox[{"zb", "^", "2"}]}]}], ")"}]}], ")"}], "/", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "-", "u", "+", 
        RowBox[{"u", "*", "zb"}]}], ")"}], "^", "2"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"2", "*", 
       RowBox[{"(", 
        RowBox[{"2", "+", "zb", "+", 
         RowBox[{"2", "*", 
          RowBox[{"zb", "^", "2"}]}]}], ")"}]}], ")"}], "/", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "u"}], "-", "zb", "+", 
        RowBox[{"u", "*", "zb"}]}], ")"}], "^", "2"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"2", "*", 
       RowBox[{"u", "^", "2"}], "*", 
       RowBox[{"(", 
        RowBox[{"1", "+", "zb", "-", 
         RowBox[{"3", "*", 
          RowBox[{"zb", "^", "2"}]}], "+", 
         RowBox[{"3", "*", 
          RowBox[{"zb", "^", "3"}]}]}], ")"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "zb"}], ")"}], "^", "2"}], "*", "zb"}], 
      ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"2", "*", 
       RowBox[{"(", 
        RowBox[{"2", "+", "zb", "-", 
         RowBox[{"2", "*", 
          RowBox[{"zb", "^", "2"}]}], "+", 
         RowBox[{"3", "*", 
          RowBox[{"zb", "^", "3"}]}]}], ")"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "zb"}], ")"}], "^", "2"}], "*", "zb"}], 
      ")"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"2", "*", "u", "*", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"2", "*", "zb"}], "-", 
         RowBox[{"5", "*", 
          RowBox[{"zb", "^", "2"}]}], "+", 
         RowBox[{"4", "*", 
          RowBox[{"zb", "^", "3"}]}]}], ")"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "zb"}], ")"}], "^", "2"}], "*", "zb"}], 
      ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"2", "*", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"3", "*", 
          RowBox[{"zb", "^", "2"}]}], "-", 
         RowBox[{"4", "*", 
          RowBox[{"zb", "^", "3"}]}], "+", 
         RowBox[{"zb", "^", "4"}]}], ")"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "zb"}], ")"}], "*", "zb", "*", 
       RowBox[{"(", 
        RowBox[{"1", "-", "u", "+", 
         RowBox[{"u", "*", "zb"}]}], ")"}]}], ")"}]}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"V20gggAACA", "[", "6", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "8"}], "*", "zb"}], ")"}], "/", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "zb"}], ")"}], "^", "2"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"2", "*", 
       RowBox[{"zb", "^", "2"}]}], ")"}], "/", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "-", "u", "+", 
        RowBox[{"u", "*", "zb"}]}], ")"}], "^", "4"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"2", "*", "zb", "*", 
       RowBox[{"(", 
        RowBox[{"1", "+", "zb"}], ")"}]}], ")"}], "/", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "-", "u", "+", 
        RowBox[{"u", "*", "zb"}]}], ")"}], "^", "3"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"4", "*", 
       RowBox[{"(", 
        RowBox[{"1", "+", "zb"}], ")"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"1", "-", "u", "+", 
       RowBox[{"u", "*", "zb"}]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"2", "*", 
       RowBox[{"zb", "^", "2"}]}], ")"}], "/", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "u"}], "-", "zb", "+", 
        RowBox[{"u", "*", "zb"}]}], ")"}], "^", "4"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"2", "*", "zb", "*", 
       RowBox[{"(", 
        RowBox[{"1", "+", "zb"}], ")"}]}], ")"}], "/", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "u"}], "-", "zb", "+", 
        RowBox[{"u", "*", "zb"}]}], ")"}], "^", "3"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"4", "*", 
       RowBox[{"(", 
        RowBox[{"1", "+", "zb"}], ")"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "u"}], "-", "zb", "+", 
       RowBox[{"u", "*", "zb"}]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"4", "*", "u", "*", 
       RowBox[{"(", 
        RowBox[{"2", "-", 
         RowBox[{"3", "*", "zb"}], "+", 
         RowBox[{"2", "*", 
          RowBox[{"zb", "^", "2"}]}]}], ")"}]}], ")"}], "/", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "zb"}], ")"}], "^", "2"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"4", "*", 
       RowBox[{"u", "^", "2"}], "*", 
       RowBox[{"(", 
        RowBox[{"2", "-", 
         RowBox[{"3", "*", "zb"}], "+", 
         RowBox[{"2", "*", 
          RowBox[{"zb", "^", "2"}]}]}], ")"}]}], ")"}], "/", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "zb"}], ")"}], "^", "2"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"2", "*", 
       RowBox[{"(", 
        RowBox[{"2", "+", "zb", "+", 
         RowBox[{"2", "*", 
          RowBox[{"zb", "^", "2"}]}]}], ")"}]}], ")"}], "/", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "-", "u", "+", 
        RowBox[{"u", "*", "zb"}]}], ")"}], "^", "2"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"2", "*", 
       RowBox[{"(", 
        RowBox[{"2", "+", "zb", "+", 
         RowBox[{"2", "*", 
          RowBox[{"zb", "^", "2"}]}]}], ")"}]}], ")"}], "/", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "u"}], "-", "zb", "+", 
        RowBox[{"u", "*", "zb"}]}], ")"}], "^", "2"}]}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"V20gggAACA", "[", "7", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "2"}], "*", 
       RowBox[{"zb", "^", "2"}]}], ")"}], "/", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "-", "u", "+", 
        RowBox[{"u", "*", "zb"}]}], ")"}], "^", "4"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"2", "*", "zb", "*", 
       RowBox[{"(", 
        RowBox[{"1", "+", "zb"}], ")"}]}], ")"}], "/", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "-", "u", "+", 
        RowBox[{"u", "*", "zb"}]}], ")"}], "^", "3"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"4", "*", 
       RowBox[{"(", 
        RowBox[{"1", "+", "zb"}], ")"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"1", "-", "u", "+", 
       RowBox[{"u", "*", "zb"}]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"2", "*", 
       RowBox[{"zb", "^", "2"}]}], ")"}], "/", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "u"}], "-", "zb", "+", 
        RowBox[{"u", "*", "zb"}]}], ")"}], "^", "4"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"2", "*", "zb", "*", 
       RowBox[{"(", 
        RowBox[{"1", "+", "zb"}], ")"}]}], ")"}], "/", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "u"}], "-", "zb", "+", 
        RowBox[{"u", "*", "zb"}]}], ")"}], "^", "3"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"4", "*", 
       RowBox[{"(", 
        RowBox[{"1", "+", "zb"}], ")"}], "*", 
       RowBox[{"(", 
        RowBox[{"1", "-", "zb", "+", 
         RowBox[{"zb", "^", "2"}]}], ")"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "zb"}], ")"}], "^", "2"}], "*", "zb"}], 
      ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"2", "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", "zb", "+", 
          RowBox[{"zb", "^", "2"}]}], ")"}], "^", "2"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "u"}], ")"}], "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "zb"}], ")"}], "^", "2"}], "*", "zb"}], 
      ")"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"2", "*", 
       RowBox[{"(", 
        RowBox[{"2", "+", "zb", "+", 
         RowBox[{"2", "*", 
          RowBox[{"zb", "^", "2"}]}]}], ")"}]}], ")"}], "/", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "-", "u", "+", 
        RowBox[{"u", "*", "zb"}]}], ")"}], "^", "2"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"2", "*", 
       RowBox[{"(", 
        RowBox[{"2", "+", "zb", "+", 
         RowBox[{"2", "*", 
          RowBox[{"zb", "^", "2"}]}]}], ")"}]}], ")"}], "/", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "u"}], "-", "zb", "+", 
        RowBox[{"u", "*", "zb"}]}], ")"}], "^", "2"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"2", "*", "u", "*", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{"zb", "^", "2"}], "+", 
         RowBox[{"2", "*", 
          RowBox[{"zb", "^", "3"}]}]}], ")"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "zb"}], ")"}], "^", "2"}], "*", "zb"}], 
      ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"2", "*", 
       RowBox[{"u", "^", "2"}], "*", 
       RowBox[{"(", 
        RowBox[{"1", "+", "zb", "-", 
         RowBox[{"3", "*", 
          RowBox[{"zb", "^", "2"}]}], "+", 
         RowBox[{"3", "*", 
          RowBox[{"zb", "^", "3"}]}]}], ")"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "zb"}], ")"}], "^", "2"}], "*", "zb"}], 
      ")"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"2", "*", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"3", "*", 
          RowBox[{"zb", "^", "2"}]}], "-", 
         RowBox[{"4", "*", 
          RowBox[{"zb", "^", "3"}]}], "+", 
         RowBox[{"zb", "^", "4"}]}], ")"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "zb"}], ")"}], "*", "zb", "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "u"}], "-", "zb", "+", 
         RowBox[{"u", "*", "zb"}]}], ")"}]}], ")"}]}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"V20gggAACA", "[", "8", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"2", "*", 
       RowBox[{"u", "^", "2"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "zb"}], ")"}]}], ")"}], "/", "zb"}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"2", "*", "u", "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"2", "*", "zb"}]}], ")"}]}], ")"}], "/", "zb"}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"4", "*", 
       RowBox[{"zb", "^", "2"}]}], ")"}], "/", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "u"}], "-", "zb", "+", 
        RowBox[{"u", "*", "zb"}]}], ")"}], "^", "4"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"4", "*", "zb", "*", 
       RowBox[{"(", 
        RowBox[{"1", "+", "zb"}], ")"}]}], ")"}], "/", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "u"}], "-", "zb", "+", 
        RowBox[{"u", "*", "zb"}]}], ")"}], "^", "3"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"4", "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "-", "zb", "+", 
         RowBox[{"zb", "^", "2"}]}], ")"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "zb"}], ")"}], "*", "zb"}], ")"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"2", "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", "zb", "+", 
          RowBox[{"zb", "^", "2"}]}], ")"}], "^", "2"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "u"}], ")"}], "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "zb"}], ")"}], "^", "2"}], "*", "zb"}], 
      ")"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"4", "*", 
       RowBox[{"(", 
        RowBox[{"2", "+", "zb", "+", 
         RowBox[{"2", "*", 
          RowBox[{"zb", "^", "2"}]}]}], ")"}]}], ")"}], "/", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "u"}], "-", "zb", "+", 
        RowBox[{"u", "*", "zb"}]}], ")"}], "^", "2"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"2", "*", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"2", "*", "zb"}], "+", 
         RowBox[{"3", "*", 
          RowBox[{"zb", "^", "2"}]}], "-", 
         RowBox[{"6", "*", 
          RowBox[{"zb", "^", "3"}]}], "+", 
         RowBox[{"zb", "^", "4"}]}], ")"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "zb"}], ")"}], "*", "zb", "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "u"}], "-", "zb", "+", 
         RowBox[{"u", "*", "zb"}]}], ")"}]}], ")"}]}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"V20gggAACA", "[", "9", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"6", "*", 
       RowBox[{"zb", "^", "2"}]}], ")"}], "/", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "-", "u", "+", 
        RowBox[{"u", "*", "zb"}]}], ")"}], "^", "4"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"6", "*", "zb", "*", 
       RowBox[{"(", 
        RowBox[{"1", "+", "zb"}], ")"}]}], ")"}], "/", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "-", "u", "+", 
        RowBox[{"u", "*", "zb"}]}], ")"}], "^", "3"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"2", "*", 
       RowBox[{"(", 
        RowBox[{"1", "+", "zb"}], ")"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"1", "-", "u", "+", 
       RowBox[{"u", "*", "zb"}]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"6", "*", 
       RowBox[{"zb", "^", "2"}]}], ")"}], "/", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "u"}], "-", "zb", "+", 
        RowBox[{"u", "*", "zb"}]}], ")"}], "^", "4"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"6", "*", "zb", "*", 
       RowBox[{"(", 
        RowBox[{"1", "+", "zb"}], ")"}]}], ")"}], "/", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "u"}], "-", "zb", "+", 
        RowBox[{"u", "*", "zb"}]}], ")"}], "^", "3"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"2", "*", 
       RowBox[{"(", 
        RowBox[{"1", "+", "zb"}], ")"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "u"}], "-", "zb", "+", 
       RowBox[{"u", "*", "zb"}]}], ")"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"2", "*", "u", "*", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"4", "*", "zb"}], "+", 
         RowBox[{"zb", "^", "2"}]}], ")"}]}], ")"}], "/", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "zb"}], ")"}], "^", "2"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"2", "*", 
       RowBox[{"u", "^", "2"}], "*", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"4", "*", "zb"}], "+", 
         RowBox[{"zb", "^", "2"}]}], ")"}]}], ")"}], "/", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "zb"}], ")"}], "^", "2"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"8", "*", "zb"}], "+", 
       RowBox[{"zb", "^", "2"}]}], ")"}], "/", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "-", "u", "+", 
        RowBox[{"u", "*", "zb"}]}], ")"}], "^", "2"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"8", "*", "zb"}], "+", 
       RowBox[{"zb", "^", "2"}]}], ")"}], "/", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "u"}], "-", "zb", "+", 
        RowBox[{"u", "*", "zb"}]}], ")"}], "^", "2"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"5", "-", 
       RowBox[{"8", "*", "zb"}], "+", 
       RowBox[{"5", "*", 
        RowBox[{"zb", "^", "2"}]}]}], ")"}], "/", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "zb"}], ")"}], "^", "2"}]}]}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.75644545100727*^9, 3.756445460711316*^9}, {
   3.7564455238206453`*^9, 3.7564456014610767`*^9}, {3.756445659280134*^9, 
   3.756445782317532*^9}, {3.75644581287211*^9, 3.756445826157713*^9}, 
   3.756445892069737*^9, {3.756445935082412*^9, 3.75644597176061*^9}, {
   3.756446024222845*^9, 3.756446209472291*^9}, {3.756471447453866*^9, 
   3.7564714555150213`*^9}, {3.759549825275909*^9, 3.7595498606583548`*^9}, 
   3.759549898354143*^9, 3.759549938425412*^9, 3.759642149335684*^9, {
   3.819693390038411*^9, 3.8196934295829973`*^9}, {3.819693470117485*^9, 
   3.819693527645555*^9}, {3.8196936009001913`*^9, 3.8196936984840717`*^9}, 
   3.8196937570084953`*^9, {3.819694478601534*^9, 3.819694519495681*^9}, {
   3.819694708752904*^9, 3.819694724042679*^9}, 3.819694765028858*^9, {
   3.8196948877193823`*^9, 3.8196949162566853`*^9}, {3.8196951240129757`*^9, 
   3.819695127188628*^9}, 3.81969537869322*^9, {3.819695589900326*^9, 
   3.819695607645966*^9}, {3.819695712279113*^9, 3.819695747030307*^9}, 
   3.819695887301409*^9, {3.819696024007833*^9, 3.819696058215165*^9}, {
   3.8196962584278183`*^9, 3.8196962599126596`*^9}, {3.81969630464008*^9, 
   3.819696307634603*^9}, {3.820052201187613*^9, 3.8200522067124557`*^9}, {
   3.820056899642931*^9, 3.820056916049191*^9}, {3.820056984563092*^9, 
   3.820057004340336*^9}, {3.8200570459752483`*^9, 3.820057051823638*^9}, {
   3.8201335923057127`*^9, 3.8201336014481707`*^9}, {3.8214345253139563`*^9, 
   3.821434534833646*^9}, 3.821437326686366*^9, 3.8214373958609667`*^9, {
   3.8214374285752563`*^9, 3.821437433079817*^9}, 3.823319015208922*^9, {
   3.829536169892746*^9, 
   3.82953617384088*^9}},ExpressionUUID->"911c0d2d-a0aa-4abc-8d54-\
5460a1e0afaf"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox["V", 
   RowBox[{"[", 
    RowBox[{"2", ",", "1"}], "]"}]], 
  TraditionalForm]],ExpressionUUID->"2de30417-4e98-44c2-b659-3d5ed765cd87"]], \
"Subchapter",
 CellChangeTimes->{{3.7564715185622263`*^9, 3.756471523357513*^9}, {
  3.756471566012398*^9, 3.756471566156069*^9}, {3.819694944165826*^9, 
  3.819694944166699*^9}},ExpressionUUID->"e9118fd9-ef89-4a35-a75d-\
8b476a0969ac"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"V21gggAA", "=", 
    RowBox[{"cgggAA", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"CA", "^", "2"}], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"L0zbar", " ", "S21gggAACA"}], "+", 
          RowBox[{"Deltazbar", " ", "D21gggAACA"}], "+", "R21gggAACA"}], 
         ")"}]}], "+", 
       RowBox[{"CA", " ", "beta0", " ", "Deltazbar", " ", "D21gggbeta"}]}], 
      ")"}]}]}], ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"S21gggAACA", "=", "0"}], ";"}], "\[IndentingNewLine]", 
 StyleBox[
  RowBox[{
   RowBox[{"D21gggAACA", "=", 
    RowBox[{
     RowBox[{
      RowBox[{"V21gggAACA", "[", "1", "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "u"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"V21gggAACA", "[", "2", "]"}], "*", 
      RowBox[{"Log", "[", "u", "]"}]}]}]}], ";"}],
  FontSize->12], "\[IndentingNewLine]", 
 RowBox[{
  StyleBox[
   RowBox[{
    RowBox[{"R21gggAACA", "=", 
     RowBox[{"V21gggAACA", "[", "3", "]"}]}], ";"}],
   FontSize->12], "\[IndentingNewLine]", 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"V21gggAACA", "[", "1", "]"}], "=", 
   RowBox[{"4", "+", 
    RowBox[{"2", "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "u"}], ")"}]}], "-", 
    RowBox[{"2", "/", "u"}], "-", 
    RowBox[{"2", "*", "u"}], "+", 
    RowBox[{"2", "*", 
     RowBox[{"u", "^", "2"}]}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"V21gggAACA", "[", "2", "]"}], "=", 
   RowBox[{"4", "+", 
    RowBox[{"2", "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "u"}], ")"}]}], "-", 
    RowBox[{"2", "/", "u"}], "-", 
    RowBox[{"2", "*", "u"}], "+", 
    RowBox[{"2", "*", 
     RowBox[{"u", "^", "2"}]}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"V21gggAACA", "[", "3", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"8", "*", "zb"}], ")"}], "/", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "zb"}], ")"}], "^", "2"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"2", "*", 
       RowBox[{"zb", "^", "2"}]}], ")"}], "/", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "-", "u", "+", 
        RowBox[{"u", "*", "zb"}]}], ")"}], "^", "4"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"2", "*", "zb", "*", 
       RowBox[{"(", 
        RowBox[{"1", "+", "zb"}], ")"}]}], ")"}], "/", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "-", "u", "+", 
        RowBox[{"u", "*", "zb"}]}], ")"}], "^", "3"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"4", "*", 
       RowBox[{"(", 
        RowBox[{"1", "+", "zb"}], ")"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"1", "-", "u", "+", 
       RowBox[{"u", "*", "zb"}]}], ")"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"2", "*", 
       RowBox[{"zb", "^", "2"}]}], ")"}], "/", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "u"}], "-", "zb", "+", 
        RowBox[{"u", "*", "zb"}]}], ")"}], "^", "4"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"2", "*", "zb", "*", 
       RowBox[{"(", 
        RowBox[{"1", "+", "zb"}], ")"}]}], ")"}], "/", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "u"}], "-", "zb", "+", 
        RowBox[{"u", "*", "zb"}]}], ")"}], "^", "3"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"4", "*", 
       RowBox[{"(", 
        RowBox[{"1", "+", "zb"}], ")"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "u"}], "-", "zb", "+", 
       RowBox[{"u", "*", "zb"}]}], ")"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"4", "*", "u", "*", 
       RowBox[{"(", 
        RowBox[{"2", "-", 
         RowBox[{"3", "*", "zb"}], "+", 
         RowBox[{"2", "*", 
          RowBox[{"zb", "^", "2"}]}]}], ")"}]}], ")"}], "/", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "zb"}], ")"}], "^", "2"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"4", "*", 
       RowBox[{"u", "^", "2"}], "*", 
       RowBox[{"(", 
        RowBox[{"2", "-", 
         RowBox[{"3", "*", "zb"}], "+", 
         RowBox[{"2", "*", 
          RowBox[{"zb", "^", "2"}]}]}], ")"}]}], ")"}], "/", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "zb"}], ")"}], "^", "2"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"2", "*", 
       RowBox[{"(", 
        RowBox[{"2", "+", "zb", "+", 
         RowBox[{"2", "*", 
          RowBox[{"zb", "^", "2"}]}]}], ")"}]}], ")"}], "/", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "-", "u", "+", 
        RowBox[{"u", "*", "zb"}]}], ")"}], "^", "2"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"2", "*", 
       RowBox[{"(", 
        RowBox[{"2", "+", "zb", "+", 
         RowBox[{"2", "*", 
          RowBox[{"zb", "^", "2"}]}]}], ")"}]}], ")"}], "/", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "u"}], "-", "zb", "+", 
        RowBox[{"u", "*", "zb"}]}], ")"}], "^", "2"}]}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.75644545100727*^9, 3.756445460711316*^9}, {
   3.7564455238206453`*^9, 3.7564456014610767`*^9}, {3.756445659280134*^9, 
   3.756445782317532*^9}, {3.75644581287211*^9, 3.756445826157713*^9}, 
   3.756445892069737*^9, {3.756445935082412*^9, 3.75644597176061*^9}, {
   3.756446024222845*^9, 3.756446209472291*^9}, {3.756471447453866*^9, 
   3.7564714555150213`*^9}, {3.7564715482755213`*^9, 3.756471699305146*^9}, {
   3.759549860685937*^9, 3.7595498607600803`*^9}, {3.759549968439679*^9, 
   3.759550044431197*^9}, {3.759642255820159*^9, 3.759642256540162*^9}, {
   3.8196936413757887`*^9, 3.819693641404367*^9}, {3.8196939328499403`*^9, 
   3.819693932857499*^9}, {3.8196949698735743`*^9, 3.819694972917604*^9}, {
   3.819695078076621*^9, 3.819695226279999*^9}, {3.819695260683301*^9, 
   3.81969529371074*^9}, 3.819695327101776*^9, {3.8196953835826*^9, 
   3.819695429812385*^9}, {3.819695561513324*^9, 3.819695561634287*^9}, 
   3.8196956437567043`*^9, {3.819696345230823*^9, 3.819696358699851*^9}, {
   3.819696425704547*^9, 3.81969645186033*^9}, {3.8196965285052233`*^9, 
   3.819696554078733*^9}, {3.819696934935588*^9, 3.8196969413019047`*^9}, {
   3.8200522110022593`*^9, 3.820052214614181*^9}, {3.820057076860753*^9, 
   3.820057090764001*^9}, {3.820057137708312*^9, 3.820057164492126*^9}, {
   3.82013363816111*^9, 3.820133685043056*^9}, {3.821434540273588*^9, 
   3.821434543967698*^9}, {3.821437453900165*^9, 3.821437461189103*^9}, {
   3.821437524302165*^9, 3.821437543659404*^9}, 3.8233190259900208`*^9, {
   3.8295361743613462`*^9, 
   3.829536182695122*^9}},ExpressionUUID->"217a9207-4d4d-40d7-bdbd-\
a5caa3f347bb"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Symmetric octet: SS", "Chapter",
 CellChangeTimes->{{3.81969375013026*^9, 3.8196937535778723`*^9}, 
   3.819695480898851*^9, {3.819695659144833*^9, 3.819695666510681*^9}, 
   3.8196967605103807`*^9, {3.829381135128422*^9, 
   3.829381138632011*^9}},ExpressionUUID->"7798f1c9-9257-4724-a07e-\
6915a3124f71"],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox["V", 
   RowBox[{"[", 
    RowBox[{"2", ",", "0"}], "]"}]], 
  TraditionalForm]],ExpressionUUID->"ccb1a10f-e6d9-4649-b35b-8136219066ea"]], \
"Subchapter",
 CellChangeTimes->{{3.7564715185622263`*^9, 3.756471523357513*^9}, {
  3.819693582606516*^9, 
  3.8196935841004133`*^9}},ExpressionUUID->"630fd8d2-5763-4908-b2fd-\
a0bf8a51591d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"V20gggSS", "=", 
   RowBox[{
    RowBox[{"cgggSS", "/", "cgggAA"}], " ", "V20gggAA"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.75644545100727*^9, 3.756445460711316*^9}, {
   3.7564455238206453`*^9, 3.7564456014610767`*^9}, {3.756445659280134*^9, 
   3.756445782317532*^9}, {3.75644581287211*^9, 3.756445826157713*^9}, 
   3.756445892069737*^9, {3.756445935082412*^9, 3.75644597176061*^9}, {
   3.756446024222845*^9, 3.756446209472291*^9}, {3.756471447453866*^9, 
   3.7564714555150213`*^9}, {3.759549825275909*^9, 3.7595498606583548`*^9}, 
   3.759549898354143*^9, 3.759549938425412*^9, 3.759642149335684*^9, {
   3.819693390038411*^9, 3.8196934295829973`*^9}, {3.819693470117485*^9, 
   3.819693527645555*^9}, {3.8196936009001913`*^9, 3.8196936984840717`*^9}, 
   3.8196937570084953`*^9, {3.819694478601534*^9, 3.819694519495681*^9}, {
   3.819694708752904*^9, 3.819694724042679*^9}, 3.819694765028858*^9, {
   3.8196948877193823`*^9, 3.8196949162566853`*^9}, {3.8196951240129757`*^9, 
   3.819695127188628*^9}, 3.81969537869322*^9, {3.819695589900326*^9, 
   3.819695607645966*^9}, {3.819695712279113*^9, 3.819695747030307*^9}, 
   3.819695887301409*^9, {3.819696024007833*^9, 3.819696058215165*^9}, {
   3.8196962584278183`*^9, 3.8196962599126596`*^9}, {3.81969630464008*^9, 
   3.819696307634603*^9}, {3.819696771487673*^9, 3.8196967880403633`*^9}, {
   3.829536193471287*^9, 
   3.8295362021406393`*^9}},ExpressionUUID->"20b1da5e-b55e-4014-9b14-\
b6dea05e3ce5"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox["V", 
   RowBox[{"[", 
    RowBox[{"2", ",", "1"}], "]"}]], 
  TraditionalForm]],ExpressionUUID->"e1b4b56b-67a5-4a95-ad99-e9c614537cf1"]], \
"Subchapter",
 CellChangeTimes->{{3.7564715185622263`*^9, 3.756471523357513*^9}, {
  3.756471566012398*^9, 3.756471566156069*^9}, {3.819694944165826*^9, 
  3.819694944166699*^9}},ExpressionUUID->"d1fc4602-7cd3-4645-9744-\
d8dc1e2b99bc"],

Cell[BoxData[
 RowBox[{
  RowBox[{"V21gggSS", "=", 
   RowBox[{
    RowBox[{"cgggSS", "/", "cgggAA"}], " ", "V21gggAA"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.75644545100727*^9, 3.756445460711316*^9}, {
   3.7564455238206453`*^9, 3.7564456014610767`*^9}, {3.756445659280134*^9, 
   3.756445782317532*^9}, {3.75644581287211*^9, 3.756445826157713*^9}, 
   3.756445892069737*^9, {3.756445935082412*^9, 3.75644597176061*^9}, {
   3.756446024222845*^9, 3.756446209472291*^9}, {3.756471447453866*^9, 
   3.7564714555150213`*^9}, {3.7564715482755213`*^9, 3.756471699305146*^9}, {
   3.759549860685937*^9, 3.7595498607600803`*^9}, {3.759549968439679*^9, 
   3.759550044431197*^9}, {3.759642255820159*^9, 3.759642256540162*^9}, {
   3.8196936413757887`*^9, 3.819693641404367*^9}, {3.8196939328499403`*^9, 
   3.819693932857499*^9}, {3.8196949698735743`*^9, 3.819694972917604*^9}, {
   3.819695078076621*^9, 3.819695226279999*^9}, {3.819695260683301*^9, 
   3.81969529371074*^9}, 3.819695327101776*^9, {3.8196953835826*^9, 
   3.819695429812385*^9}, {3.819695561513324*^9, 3.819695561634287*^9}, 
   3.8196956437567043`*^9, {3.819696345230823*^9, 3.819696358699851*^9}, {
   3.819696425704547*^9, 3.81969645186033*^9}, {3.8196965285052233`*^9, 
   3.819696554078733*^9}, {3.8196967931097918`*^9, 3.819696811098419*^9}, {
   3.829536195721842*^9, 
   3.8295362065167923`*^9}},ExpressionUUID->"1f9eb34c-bd38-4ea8-90e1-\
3c915e299415"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Mixed octet: AS", "Chapter",
 CellChangeTimes->{{3.81969375013026*^9, 3.8196937535778723`*^9}, 
   3.819695480898851*^9, {3.819695659144833*^9, 3.819695666510681*^9}, 
   3.8196967605103807`*^9, {3.829381135128422*^9, 3.829381138632011*^9}, {
   3.8293812120544777`*^9, 
   3.8293812146697483`*^9}},ExpressionUUID->"cce8c659-dae9-49fb-8011-\
decb6f714a3c"],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox["V", 
   RowBox[{"[", 
    RowBox[{"2", ",", "0"}], "]"}]], 
  TraditionalForm]],ExpressionUUID->"f771bf15-ec85-45f2-9a4b-2b5b5d98f509"]], \
"Subchapter",
 CellChangeTimes->{{3.7564715185622263`*^9, 3.756471523357513*^9}, {
  3.819693582606516*^9, 
  3.8196935841004133`*^9}},ExpressionUUID->"b2a45ac5-ee82-4695-8d0e-\
bc0e49acf75e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"V20gggAS", "=", "0"}], ";"}]], "Input",
 CellChangeTimes->{{3.75644545100727*^9, 3.756445460711316*^9}, {
   3.7564455238206453`*^9, 3.7564456014610767`*^9}, {3.756445659280134*^9, 
   3.756445782317532*^9}, {3.75644581287211*^9, 3.756445826157713*^9}, 
   3.756445892069737*^9, {3.756445935082412*^9, 3.75644597176061*^9}, {
   3.756446024222845*^9, 3.756446209472291*^9}, {3.756471447453866*^9, 
   3.7564714555150213`*^9}, {3.759549825275909*^9, 3.7595498606583548`*^9}, 
   3.759549898354143*^9, 3.759549938425412*^9, 3.759642149335684*^9, {
   3.819693390038411*^9, 3.8196934295829973`*^9}, {3.819693470117485*^9, 
   3.819693527645555*^9}, {3.8196936009001913`*^9, 3.8196936984840717`*^9}, 
   3.8196937570084953`*^9, {3.819694478601534*^9, 3.819694519495681*^9}, {
   3.819694708752904*^9, 3.819694724042679*^9}, 3.819694765028858*^9, {
   3.8196948877193823`*^9, 3.8196949162566853`*^9}, {3.8196951240129757`*^9, 
   3.819695127188628*^9}, 3.81969537869322*^9, {3.819695589900326*^9, 
   3.819695607645966*^9}, {3.819695712279113*^9, 3.819695747030307*^9}, 
   3.819695887301409*^9, {3.819696024007833*^9, 3.819696058215165*^9}, {
   3.8196962584278183`*^9, 3.8196962599126596`*^9}, {3.81969630464008*^9, 
   3.819696307634603*^9}, {3.819696771487673*^9, 3.8196967880403633`*^9}, {
   3.829381219183013*^9, 
   3.8293812224777393`*^9}},ExpressionUUID->"595aba11-8b8a-46d3-b048-\
987576f5b6fd"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox["V", 
   RowBox[{"[", 
    RowBox[{"2", ",", "1"}], "]"}]], 
  TraditionalForm]],ExpressionUUID->"03a45474-ed1d-4274-8537-fba57bc1f7c9"]], \
"Subchapter",
 CellChangeTimes->{{3.7564715185622263`*^9, 3.756471523357513*^9}, {
  3.756471566012398*^9, 3.756471566156069*^9}, {3.819694944165826*^9, 
  3.819694944166699*^9}},ExpressionUUID->"3449bc8e-6698-4822-8946-\
0e8ad7b0f1a6"],

Cell[BoxData[
 RowBox[{
  RowBox[{"V21gggAS", "=", "0"}], ";"}]], "Input",
 CellChangeTimes->{{3.75644545100727*^9, 3.756445460711316*^9}, {
   3.7564455238206453`*^9, 3.7564456014610767`*^9}, {3.756445659280134*^9, 
   3.756445782317532*^9}, {3.75644581287211*^9, 3.756445826157713*^9}, 
   3.756445892069737*^9, {3.756445935082412*^9, 3.75644597176061*^9}, {
   3.756446024222845*^9, 3.756446209472291*^9}, {3.756471447453866*^9, 
   3.7564714555150213`*^9}, {3.7564715482755213`*^9, 3.756471699305146*^9}, {
   3.759549860685937*^9, 3.7595498607600803`*^9}, {3.759549968439679*^9, 
   3.759550044431197*^9}, {3.759642255820159*^9, 3.759642256540162*^9}, {
   3.8196936413757887`*^9, 3.819693641404367*^9}, {3.8196939328499403`*^9, 
   3.819693932857499*^9}, {3.8196949698735743`*^9, 3.819694972917604*^9}, {
   3.819695078076621*^9, 3.819695226279999*^9}, {3.819695260683301*^9, 
   3.81969529371074*^9}, 3.819695327101776*^9, {3.8196953835826*^9, 
   3.819695429812385*^9}, {3.819695561513324*^9, 3.819695561634287*^9}, 
   3.8196956437567043`*^9, {3.819696345230823*^9, 3.819696358699851*^9}, {
   3.819696425704547*^9, 3.81969645186033*^9}, {3.8196965285052233`*^9, 
   3.819696554078733*^9}, {3.8196967931097918`*^9, 3.819696811098419*^9}, {
   3.8293812271414013`*^9, 
   3.8293812302532797`*^9}},ExpressionUUID->"c81a2424-52ad-4b43-aa00-\
61dc3a144959"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Mixed octet: SA", "Chapter",
 CellChangeTimes->{{3.81969375013026*^9, 3.8196937535778723`*^9}, 
   3.819695480898851*^9, {3.819695659144833*^9, 3.819695666510681*^9}, 
   3.8196967605103807`*^9, {3.829381135128422*^9, 3.829381138632011*^9}, {
   3.8293812120544777`*^9, 
   3.82938124295691*^9}},ExpressionUUID->"117d9c1c-ed22-4a61-a398-\
7345a3bb0b62"],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox["V", 
   RowBox[{"[", 
    RowBox[{"2", ",", "0"}], "]"}]], 
  TraditionalForm]],ExpressionUUID->"a2dd664e-4999-4efe-9eca-5140b27cdcfb"]], \
"Subchapter",
 CellChangeTimes->{{3.7564715185622263`*^9, 3.756471523357513*^9}, {
  3.819693582606516*^9, 
  3.8196935841004133`*^9}},ExpressionUUID->"1174e4d5-149b-4115-b0ac-\
c90636aeea3d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"V20gggSA", "=", "0"}], ";"}]], "Input",
 CellChangeTimes->{{3.75644545100727*^9, 3.756445460711316*^9}, {
   3.7564455238206453`*^9, 3.7564456014610767`*^9}, {3.756445659280134*^9, 
   3.756445782317532*^9}, {3.75644581287211*^9, 3.756445826157713*^9}, 
   3.756445892069737*^9, {3.756445935082412*^9, 3.75644597176061*^9}, {
   3.756446024222845*^9, 3.756446209472291*^9}, {3.756471447453866*^9, 
   3.7564714555150213`*^9}, {3.759549825275909*^9, 3.7595498606583548`*^9}, 
   3.759549898354143*^9, 3.759549938425412*^9, 3.759642149335684*^9, {
   3.819693390038411*^9, 3.8196934295829973`*^9}, {3.819693470117485*^9, 
   3.819693527645555*^9}, {3.8196936009001913`*^9, 3.8196936984840717`*^9}, 
   3.8196937570084953`*^9, {3.819694478601534*^9, 3.819694519495681*^9}, {
   3.819694708752904*^9, 3.819694724042679*^9}, 3.819694765028858*^9, {
   3.8196948877193823`*^9, 3.8196949162566853`*^9}, {3.8196951240129757`*^9, 
   3.819695127188628*^9}, 3.81969537869322*^9, {3.819695589900326*^9, 
   3.819695607645966*^9}, {3.819695712279113*^9, 3.819695747030307*^9}, 
   3.819695887301409*^9, {3.819696024007833*^9, 3.819696058215165*^9}, {
   3.8196962584278183`*^9, 3.8196962599126596`*^9}, {3.81969630464008*^9, 
   3.819696307634603*^9}, {3.819696771487673*^9, 3.8196967880403633`*^9}, {
   3.829381219183013*^9, 
   3.8293812458529863`*^9}},ExpressionUUID->"0220721a-dad8-4e7d-a427-\
79949c7b87bc"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox["V", 
   RowBox[{"[", 
    RowBox[{"2", ",", "1"}], "]"}]], 
  TraditionalForm]],ExpressionUUID->"d139979d-33c1-42f4-b711-1e90f171c89b"]], \
"Subchapter",
 CellChangeTimes->{{3.7564715185622263`*^9, 3.756471523357513*^9}, {
  3.756471566012398*^9, 3.756471566156069*^9}, {3.819694944165826*^9, 
  3.819694944166699*^9}},ExpressionUUID->"9f2f0f38-94af-4894-a836-\
8f80e7b02616"],

Cell[BoxData[
 RowBox[{
  RowBox[{"V21gggSA", "=", "0"}], ";"}]], "Input",
 CellChangeTimes->{{3.75644545100727*^9, 3.756445460711316*^9}, {
   3.7564455238206453`*^9, 3.7564456014610767`*^9}, {3.756445659280134*^9, 
   3.756445782317532*^9}, {3.75644581287211*^9, 3.756445826157713*^9}, 
   3.756445892069737*^9, {3.756445935082412*^9, 3.75644597176061*^9}, {
   3.756446024222845*^9, 3.756446209472291*^9}, {3.756471447453866*^9, 
   3.7564714555150213`*^9}, {3.7564715482755213`*^9, 3.756471699305146*^9}, {
   3.759549860685937*^9, 3.7595498607600803`*^9}, {3.759549968439679*^9, 
   3.759550044431197*^9}, {3.759642255820159*^9, 3.759642256540162*^9}, {
   3.8196936413757887`*^9, 3.819693641404367*^9}, {3.8196939328499403`*^9, 
   3.819693932857499*^9}, {3.8196949698735743`*^9, 3.819694972917604*^9}, {
   3.819695078076621*^9, 3.819695226279999*^9}, {3.819695260683301*^9, 
   3.81969529371074*^9}, 3.819695327101776*^9, {3.8196953835826*^9, 
   3.819695429812385*^9}, {3.819695561513324*^9, 3.819695561634287*^9}, 
   3.8196956437567043`*^9, {3.819696345230823*^9, 3.819696358699851*^9}, {
   3.819696425704547*^9, 3.81969645186033*^9}, {3.8196965285052233`*^9, 
   3.819696554078733*^9}, {3.8196967931097918`*^9, 3.819696811098419*^9}, {
   3.8293812271414013`*^9, 
   3.8293812489729977`*^9}},ExpressionUUID->"f9527f2e-4615-4810-95fd-\
69e90fe9b017"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "Decuplet: 10 ",
 Cell[BoxData[
  FormBox[
   OverscriptBox["10", "_"], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "0c7f0b6f-4779-4979-bc37-c7e889a861c0"]
}], "Chapter",
 InitializationCell->True,
 CellChangeTimes->{{3.81969375013026*^9, 3.8196937535778723`*^9}, 
   3.819695480898851*^9, {3.819695659144833*^9, 3.819695666510681*^9}, 
   3.8196967605103807`*^9, {3.819696834882395*^9, 3.819696836251706*^9}, {
   3.829381146279684*^9, 
   3.82938116192037*^9}},ExpressionUUID->"ff5c70f2-7191-4e22-b981-\
f9ce3000f200"],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox["V", 
   RowBox[{"[", 
    RowBox[{"2", ",", "0"}], "]"}]], 
  TraditionalForm]],ExpressionUUID->"e644a6e0-2f1d-4345-8cc2-545ee4df160d"]], \
"Subchapter",
 CellChangeTimes->{{3.7564715185622263`*^9, 3.756471523357513*^9}, {
  3.819693582606516*^9, 
  3.8196935841004133`*^9}},ExpressionUUID->"2a14416f-5071-4a4f-a85c-\
c37863b99893"],

Cell[BoxData[
 RowBox[{
  RowBox[{"V20ggg1010bar", "=", "0"}], ";"}]], "Input",
 CellChangeTimes->{{3.75644545100727*^9, 3.756445460711316*^9}, {
   3.7564455238206453`*^9, 3.7564456014610767`*^9}, {3.756445659280134*^9, 
   3.756445782317532*^9}, {3.75644581287211*^9, 3.756445826157713*^9}, 
   3.756445892069737*^9, {3.756445935082412*^9, 3.75644597176061*^9}, {
   3.756446024222845*^9, 3.756446209472291*^9}, {3.756471447453866*^9, 
   3.7564714555150213`*^9}, {3.759549825275909*^9, 3.7595498606583548`*^9}, 
   3.759549898354143*^9, 3.759549938425412*^9, 3.759642149335684*^9, {
   3.819693390038411*^9, 3.8196934295829973`*^9}, {3.819693470117485*^9, 
   3.819693527645555*^9}, {3.8196936009001913`*^9, 3.8196936984840717`*^9}, 
   3.8196937570084953`*^9, {3.819694478601534*^9, 3.819694519495681*^9}, {
   3.819694708752904*^9, 3.819694724042679*^9}, 3.819694765028858*^9, {
   3.8196948877193823`*^9, 3.8196949162566853`*^9}, {3.8196951240129757`*^9, 
   3.819695127188628*^9}, 3.81969537869322*^9, {3.819695589900326*^9, 
   3.819695607645966*^9}, {3.819695712279113*^9, 3.819695747030307*^9}, 
   3.819695887301409*^9, {3.819696024007833*^9, 3.819696058215165*^9}, {
   3.8196962584278183`*^9, 3.8196962599126596`*^9}, {3.81969630464008*^9, 
   3.819696307634603*^9}, {3.819696771487673*^9, 3.8196967880403633`*^9}, {
   3.819696846260398*^9, 3.819696850241016*^9}, 3.8233172318397207`*^9, {
   3.8293811685625467`*^9, 3.829381169223918*^9}, {3.829536219880275*^9, 
   3.829536220512845*^9}},ExpressionUUID->"87505236-3acf-4312-bd99-\
acc4bc1fd102"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox["V", 
   RowBox[{"[", 
    RowBox[{"2", ",", "1"}], "]"}]], 
  TraditionalForm]],ExpressionUUID->"f2aebfd2-41c0-4445-9c21-e7fbae0c7b06"]], \
"Subchapter",
 CellChangeTimes->{{3.7564715185622263`*^9, 3.756471523357513*^9}, {
  3.756471566012398*^9, 3.756471566156069*^9}, {3.819694944165826*^9, 
  3.819694944166699*^9}},ExpressionUUID->"d5520faa-2194-43b7-8ed8-\
0fb65a8a46ef"],

Cell[BoxData[
 RowBox[{
  RowBox[{"V21ggg1010bar", "=", "0"}], ";"}]], "Input",
 CellChangeTimes->{{3.75644545100727*^9, 3.756445460711316*^9}, {
   3.7564455238206453`*^9, 3.7564456014610767`*^9}, {3.756445659280134*^9, 
   3.756445782317532*^9}, {3.75644581287211*^9, 3.756445826157713*^9}, 
   3.756445892069737*^9, {3.756445935082412*^9, 3.75644597176061*^9}, {
   3.756446024222845*^9, 3.756446209472291*^9}, {3.756471447453866*^9, 
   3.7564714555150213`*^9}, {3.7564715482755213`*^9, 3.756471699305146*^9}, {
   3.759549860685937*^9, 3.7595498607600803`*^9}, {3.759549968439679*^9, 
   3.759550044431197*^9}, {3.759642255820159*^9, 3.759642256540162*^9}, {
   3.8196936413757887`*^9, 3.819693641404367*^9}, {3.8196939328499403`*^9, 
   3.819693932857499*^9}, {3.8196949698735743`*^9, 3.819694972917604*^9}, {
   3.819695078076621*^9, 3.819695226279999*^9}, {3.819695260683301*^9, 
   3.81969529371074*^9}, 3.819695327101776*^9, {3.8196953835826*^9, 
   3.819695429812385*^9}, {3.819695561513324*^9, 3.819695561634287*^9}, 
   3.8196956437567043`*^9, {3.819696345230823*^9, 3.819696358699851*^9}, {
   3.819696425704547*^9, 3.81969645186033*^9}, {3.8196965285052233`*^9, 
   3.819696554078733*^9}, {3.8196967931097918`*^9, 3.819696811098419*^9}, {
   3.819696852080131*^9, 3.819696854832973*^9}, 3.82331722794617*^9, {
   3.8293811723776817`*^9, 3.829381172703355*^9}, {3.829536224175585*^9, 
   3.8295362247834873`*^9}},ExpressionUUID->"06361e10-78a5-44d7-bcc9-\
2eac6e0d50c5"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "Decuplet: ",
 Cell[BoxData[
  FormBox[
   OverscriptBox["10", "_"], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "355b22b7-d67b-4542-aa8d-994d742bb4d5"],
 " 10"
}], "Chapter",
 InitializationCell->True,
 CellChangeTimes->{{3.81969375013026*^9, 3.8196937535778723`*^9}, 
   3.819695480898851*^9, {3.819695659144833*^9, 3.819695666510681*^9}, 
   3.8196967605103807`*^9, {3.819696834882395*^9, 3.819696836251706*^9}, {
   3.829381146279684*^9, 
   3.829381185390891*^9}},ExpressionUUID->"d6a58ebb-8d2d-49d7-8abb-\
03b251826b0c"],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox["V", 
   RowBox[{"[", 
    RowBox[{"2", ",", "0"}], "]"}]], 
  TraditionalForm]],ExpressionUUID->"9cb786b9-9ad1-4d6c-b1bc-05b488968ece"]], \
"Subchapter",
 CellChangeTimes->{{3.7564715185622263`*^9, 3.756471523357513*^9}, {
  3.819693582606516*^9, 
  3.8196935841004133`*^9}},ExpressionUUID->"8d1251fe-145e-4d29-b1af-\
e37e4e212f64"],

Cell[BoxData[
 RowBox[{
  RowBox[{"V20ggg10bar10", "=", "0"}], ";"}]], "Input",
 CellChangeTimes->{{3.75644545100727*^9, 3.756445460711316*^9}, {
   3.7564455238206453`*^9, 3.7564456014610767`*^9}, {3.756445659280134*^9, 
   3.756445782317532*^9}, {3.75644581287211*^9, 3.756445826157713*^9}, 
   3.756445892069737*^9, {3.756445935082412*^9, 3.75644597176061*^9}, {
   3.756446024222845*^9, 3.756446209472291*^9}, {3.756471447453866*^9, 
   3.7564714555150213`*^9}, {3.759549825275909*^9, 3.7595498606583548`*^9}, 
   3.759549898354143*^9, 3.759549938425412*^9, 3.759642149335684*^9, {
   3.819693390038411*^9, 3.8196934295829973`*^9}, {3.819693470117485*^9, 
   3.819693527645555*^9}, {3.8196936009001913`*^9, 3.8196936984840717`*^9}, 
   3.8196937570084953`*^9, {3.819694478601534*^9, 3.819694519495681*^9}, {
   3.819694708752904*^9, 3.819694724042679*^9}, 3.819694765028858*^9, {
   3.8196948877193823`*^9, 3.8196949162566853`*^9}, {3.8196951240129757`*^9, 
   3.819695127188628*^9}, 3.81969537869322*^9, {3.819695589900326*^9, 
   3.819695607645966*^9}, {3.819695712279113*^9, 3.819695747030307*^9}, 
   3.819695887301409*^9, {3.819696024007833*^9, 3.819696058215165*^9}, {
   3.8196962584278183`*^9, 3.8196962599126596`*^9}, {3.81969630464008*^9, 
   3.819696307634603*^9}, {3.819696771487673*^9, 3.8196967880403633`*^9}, {
   3.819696846260398*^9, 3.819696850241016*^9}, 3.8233172318397207`*^9, {
   3.8293811685625467`*^9, 3.8293811875482473`*^9}, {3.829536227728897*^9, 
   3.82953622779712*^9}},ExpressionUUID->"569c170d-af15-4225-8c87-\
2c04d7a1ebaa"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox["V", 
   RowBox[{"[", 
    RowBox[{"2", ",", "1"}], "]"}]], 
  TraditionalForm]],ExpressionUUID->"1175b113-cbb9-4329-963c-acc32946934c"]], \
"Subchapter",
 CellChangeTimes->{{3.7564715185622263`*^9, 3.756471523357513*^9}, {
  3.756471566012398*^9, 3.756471566156069*^9}, {3.819694944165826*^9, 
  3.819694944166699*^9}},ExpressionUUID->"287c37d1-39c5-41e8-a8c2-\
e2bdca74a7ea"],

Cell[BoxData[
 RowBox[{
  RowBox[{"V21ggg10bar10", "=", "0"}], ";"}]], "Input",
 CellChangeTimes->{{3.75644545100727*^9, 3.756445460711316*^9}, {
   3.7564455238206453`*^9, 3.7564456014610767`*^9}, {3.756445659280134*^9, 
   3.756445782317532*^9}, {3.75644581287211*^9, 3.756445826157713*^9}, 
   3.756445892069737*^9, {3.756445935082412*^9, 3.75644597176061*^9}, {
   3.756446024222845*^9, 3.756446209472291*^9}, {3.756471447453866*^9, 
   3.7564714555150213`*^9}, {3.7564715482755213`*^9, 3.756471699305146*^9}, {
   3.759549860685937*^9, 3.7595498607600803`*^9}, {3.759549968439679*^9, 
   3.759550044431197*^9}, {3.759642255820159*^9, 3.759642256540162*^9}, {
   3.8196936413757887`*^9, 3.819693641404367*^9}, {3.8196939328499403`*^9, 
   3.819693932857499*^9}, {3.8196949698735743`*^9, 3.819694972917604*^9}, {
   3.819695078076621*^9, 3.819695226279999*^9}, {3.819695260683301*^9, 
   3.81969529371074*^9}, 3.819695327101776*^9, {3.8196953835826*^9, 
   3.819695429812385*^9}, {3.819695561513324*^9, 3.819695561634287*^9}, 
   3.8196956437567043`*^9, {3.819696345230823*^9, 3.819696358699851*^9}, {
   3.819696425704547*^9, 3.81969645186033*^9}, {3.8196965285052233`*^9, 
   3.819696554078733*^9}, {3.8196967931097918`*^9, 3.819696811098419*^9}, {
   3.819696852080131*^9, 3.819696854832973*^9}, 3.82331722794617*^9, {
   3.8293811723776817`*^9, 3.829381192617456*^9}, {3.829536230598947*^9, 
   3.8295362306713867`*^9}},ExpressionUUID->"0951bd10-c2ef-42cf-aad2-\
872a5b539a1c"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["27-multiplet: 27 27", "Chapter",
 CellChangeTimes->{{3.81969375013026*^9, 3.8196937535778723`*^9}, 
   3.819695480898851*^9, {3.819695659144833*^9, 3.819695666510681*^9}, {
   3.819696888356366*^9, 3.819696888954398*^9}, 3.821506782415361*^9, {
   3.823171751891508*^9, 3.823171752827779*^9}, {3.829381196870378*^9, 
   3.829381199534367*^9}},ExpressionUUID->"eb0e78c0-c7d8-403d-b7ed-\
253d1bd8bb5d"],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox["V", 
   RowBox[{"[", 
    RowBox[{"2", ",", "0"}], "]"}]], 
  TraditionalForm]],ExpressionUUID->"2e3620c3-2f52-44f9-bd34-28d6e9838a79"]], \
"Subchapter",
 CellChangeTimes->{{3.7564715185622263`*^9, 3.756471523357513*^9}, {
  3.819693582606516*^9, 
  3.8196935841004133`*^9}},ExpressionUUID->"0d31c21c-6e85-44c8-8d43-\
e0de4d17b9dd"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"V20ggg2727", "=", 
    RowBox[{"cggg2727", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"CA", "^", "2"}], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Deltazbar", " ", "D20gggCA"}], "+", "R20ggg2727CA"}], 
         ")"}]}], "+", 
       RowBox[{"CA", " ", "beta0", " ", "Deltazbar", " ", "D20gggbeta"}]}], 
      ")"}]}]}], ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  StyleBox[
   RowBox[{
    RowBox[{"R20ggg2727CA", "=", 
     RowBox[{
      RowBox[{"V20ggg2727CA", "[", "9", "]"}], "+", 
      RowBox[{
       RowBox[{"V20ggg2727CA", "[", "3", "]"}], "*", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "+", 
         RowBox[{"u", "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "zb"}], ")"}]}]}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"V20ggg2727CA", "[", "4", "]"}], "*", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "zb"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"V20ggg2727CA", "[", "5", "]"}], "*", 
       RowBox[{"Log", "[", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "u"}], ")"}], "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "zb"}], ")"}]}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"V20ggg2727CA", "[", "6", "]"}], "*", 
       RowBox[{"Log", "[", "zb", "]"}]}], "+", 
      RowBox[{
       RowBox[{"V20ggg2727CA", "[", "7", "]"}], "*", 
       RowBox[{"Log", "[", 
        RowBox[{"u", "-", 
         RowBox[{"u", "*", "zb"}]}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"V20ggg2727CA", "[", "8", "]"}], "*", 
       RowBox[{"Log", "[", 
        RowBox[{"u", "+", "zb", "-", 
         RowBox[{"u", "*", "zb"}]}], "]"}]}]}]}], ";"}],
   FontSize->12], "\[IndentingNewLine]", 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"V20ggg2727CA", "[", "3", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"2", "*", "u"}], ")"}], "/", "zb"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"2", "*", 
       RowBox[{"u", "^", "2"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "zb"}], ")"}]}], ")"}], "/", "zb"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"8", "*", 
       RowBox[{"zb", "^", "2"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"3", "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", "u", "+", 
          RowBox[{"u", "*", "zb"}]}], ")"}], "^", "4"}]}], ")"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"8", "*", "zb", "*", 
       RowBox[{"(", 
        RowBox[{"1", "+", "zb"}], ")"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"3", "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", "u", "+", 
          RowBox[{"u", "*", "zb"}]}], ")"}], "^", "3"}]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"10", "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", "zb", "+", 
          RowBox[{"zb", "^", "2"}]}], ")"}], "^", "2"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"3", "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "u"}], ")"}], "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "zb"}], ")"}], "^", "2"}], "*", "zb"}], 
      ")"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"4", "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", "zb", "+", 
          RowBox[{"zb", "^", "2"}]}], ")"}], "^", "2"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"3", "*", "u", "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "zb"}], ")"}], "^", "2"}], "*", "zb"}], 
      ")"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"10", "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", "zb", "+", 
          RowBox[{"zb", "^", "2"}]}], ")"}], "^", "2"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"3", "*", "zb", "*", 
       RowBox[{"(", 
        RowBox[{"1", "+", "zb"}], ")"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "u"}], "-", "zb", "+", 
         RowBox[{"u", "*", "zb"}]}], ")"}]}], ")"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"4", "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "3"}], "-", 
         RowBox[{"2", "*", "zb"}], "+", 
         RowBox[{"2", "*", 
          RowBox[{"zb", "^", "2"}]}]}], ")"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"3", "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "zb"}], ")"}], "*", "zb"}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"8", "*", 
       RowBox[{"(", 
        RowBox[{"2", "+", "zb", "+", 
         RowBox[{"2", "*", 
          RowBox[{"zb", "^", "2"}]}]}], ")"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"3", "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", "u", "+", 
          RowBox[{"u", "*", "zb"}]}], ")"}], "^", "2"}]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"4", "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "4"}], "+", 
         RowBox[{"3", "*", "zb"}], "-", 
         RowBox[{"3", "*", 
          RowBox[{"zb", "^", "3"}]}], "+", 
         RowBox[{"zb", "^", "5"}]}], ")"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"3", "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "zb"}], ")"}], "*", "zb", "*", 
       RowBox[{"(", 
        RowBox[{"1", "+", "zb"}], ")"}], "*", 
       RowBox[{"(", 
        RowBox[{"1", "-", "u", "+", 
         RowBox[{"u", "*", "zb"}]}], ")"}]}], ")"}]}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"V20ggg2727CA", "[", "4", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "2"}], "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", "zb", "+", 
          RowBox[{"zb", "^", "2"}]}], ")"}], "^", "2"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "u"}], ")"}], "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "zb"}], ")"}], "^", "2"}], "*", "zb"}], 
      ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"2", "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", "zb", "+", 
          RowBox[{"zb", "^", "2"}]}], ")"}], "^", "2"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"u", "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "zb"}], ")"}], "^", "2"}], "*", "zb"}], 
      ")"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"2", "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", "zb", "+", 
          RowBox[{"zb", "^", "2"}]}], ")"}], "^", "2"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "zb"}], ")"}], "*", "zb", "*", 
       RowBox[{"(", 
        RowBox[{"1", "-", "u", "+", 
         RowBox[{"u", "*", "zb"}]}], ")"}]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"2", "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", "zb", "+", 
          RowBox[{"zb", "^", "2"}]}], ")"}], "^", "2"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "zb"}], ")"}], "*", "zb", "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "u"}], "-", "zb", "+", 
         RowBox[{"u", "*", "zb"}]}], ")"}]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"4", "*", "u", "*", 
       RowBox[{"(", 
        RowBox[{"1", "+", "zb", "-", 
         RowBox[{"3", "*", 
          RowBox[{"zb", "^", "2"}]}], "+", 
         RowBox[{"3", "*", 
          RowBox[{"zb", "^", "3"}]}]}], ")"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "zb"}], ")"}], "^", "2"}], "*", "zb"}], 
      ")"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"4", "*", 
       RowBox[{"u", "^", "2"}], "*", 
       RowBox[{"(", 
        RowBox[{"1", "+", "zb", "-", 
         RowBox[{"3", "*", 
          RowBox[{"zb", "^", "2"}]}], "+", 
         RowBox[{"3", "*", 
          RowBox[{"zb", "^", "3"}]}]}], ")"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "zb"}], ")"}], "^", "2"}], "*", "zb"}], 
      ")"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"2", "*", 
       RowBox[{"(", 
        RowBox[{"4", "+", "zb", "-", 
         RowBox[{"2", "*", 
          RowBox[{"zb", "^", "2"}]}], "+", 
         RowBox[{"5", "*", 
          RowBox[{"zb", "^", "3"}]}]}], ")"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "zb"}], ")"}], "^", "2"}], "*", "zb"}], 
      ")"}]}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"V20ggg2727CA", "[", "5", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "4"}], "*", 
       RowBox[{"zb", "^", "2"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"3", "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", "u", "+", 
          RowBox[{"u", "*", "zb"}]}], ")"}], "^", "4"}]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"4", "*", "zb", "*", 
       RowBox[{"(", 
        RowBox[{"1", "+", "zb"}], ")"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"3", "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", "u", "+", 
          RowBox[{"u", "*", "zb"}]}], ")"}], "^", "3"}]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"4", "*", 
       RowBox[{"zb", "^", "2"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"3", "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "u"}], "-", "zb", "+", 
          RowBox[{"u", "*", "zb"}]}], ")"}], "^", "4"}]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"4", "*", "zb", "*", 
       RowBox[{"(", 
        RowBox[{"1", "+", "zb"}], ")"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"3", "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "u"}], "-", "zb", "+", 
          RowBox[{"u", "*", "zb"}]}], ")"}], "^", "3"}]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"8", "*", 
       RowBox[{"(", 
        RowBox[{"1", "+", "zb"}], ")"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"3", "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "u"}], "-", "zb", "+", 
         RowBox[{"u", "*", "zb"}]}], ")"}]}], ")"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"2", "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", "zb", "+", 
          RowBox[{"zb", "^", "2"}]}], ")"}], "^", "2"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"u", "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "zb"}], ")"}], "^", "2"}], "*", "zb"}], 
      ")"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"4", "*", 
       RowBox[{"(", 
        RowBox[{"2", "+", "zb", "+", 
         RowBox[{"2", "*", 
          RowBox[{"zb", "^", "2"}]}]}], ")"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"3", "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", "u", "+", 
          RowBox[{"u", "*", "zb"}]}], ")"}], "^", "2"}]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"4", "*", 
       RowBox[{"(", 
        RowBox[{"2", "+", "zb", "+", 
         RowBox[{"2", "*", 
          RowBox[{"zb", "^", "2"}]}]}], ")"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"3", "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "u"}], "-", "zb", "+", 
          RowBox[{"u", "*", "zb"}]}], ")"}], "^", "2"}]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"2", "*", 
       RowBox[{"u", "^", "2"}], "*", 
       RowBox[{"(", 
        RowBox[{"1", "+", "zb", "-", 
         RowBox[{"3", "*", 
          RowBox[{"zb", "^", "2"}]}], "+", 
         RowBox[{"3", "*", 
          RowBox[{"zb", "^", "3"}]}]}], ")"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "zb"}], ")"}], "^", "2"}], "*", "zb"}], 
      ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"2", "*", 
       RowBox[{"(", 
        RowBox[{"2", "+", "zb", "-", 
         RowBox[{"2", "*", 
          RowBox[{"zb", "^", "2"}]}], "+", 
         RowBox[{"3", "*", 
          RowBox[{"zb", "^", "3"}]}]}], ")"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "zb"}], ")"}], "^", "2"}], "*", "zb"}], 
      ")"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"2", "*", "u", "*", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"2", "*", "zb"}], "-", 
         RowBox[{"5", "*", 
          RowBox[{"zb", "^", "2"}]}], "+", 
         RowBox[{"4", "*", 
          RowBox[{"zb", "^", "3"}]}]}], ")"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "zb"}], ")"}], "^", "2"}], "*", "zb"}], 
      ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"2", "*", 
       RowBox[{"(", 
        RowBox[{"3", "-", 
         RowBox[{"10", "*", "zb"}], "+", 
         RowBox[{"9", "*", 
          RowBox[{"zb", "^", "2"}]}], "-", 
         RowBox[{"2", "*", 
          RowBox[{"zb", "^", "3"}]}], "+", 
         RowBox[{"3", "*", 
          RowBox[{"zb", "^", "4"}]}]}], ")"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"3", "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "zb"}], ")"}], "*", "zb", "*", 
       RowBox[{"(", 
        RowBox[{"1", "-", "u", "+", 
         RowBox[{"u", "*", "zb"}]}], ")"}]}], ")"}]}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"V20ggg2727CA", "[", "6", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "4"}], "*", 
       RowBox[{"zb", "^", "2"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"3", "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", "u", "+", 
          RowBox[{"u", "*", "zb"}]}], ")"}], "^", "4"}]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"4", "*", "zb", "*", 
       RowBox[{"(", 
        RowBox[{"1", "+", "zb"}], ")"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"3", "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", "u", "+", 
          RowBox[{"u", "*", "zb"}]}], ")"}], "^", "3"}]}], ")"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"4", "*", 
       RowBox[{"zb", "^", "2"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"3", "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "u"}], "-", "zb", "+", 
          RowBox[{"u", "*", "zb"}]}], ")"}], "^", "4"}]}], ")"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"4", "*", "zb", "*", 
       RowBox[{"(", 
        RowBox[{"1", "+", "zb"}], ")"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"3", "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "u"}], "-", "zb", "+", 
          RowBox[{"u", "*", "zb"}]}], ")"}], "^", "3"}]}], ")"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"10", "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", "zb", "+", 
          RowBox[{"zb", "^", "2"}]}], ")"}], "^", "2"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"3", "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "u"}], ")"}], "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "zb"}], ")"}], "^", "2"}], "*", "zb"}], 
      ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"10", "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", "zb", "+", 
          RowBox[{"zb", "^", "2"}]}], ")"}], "^", "2"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"3", "*", "u", "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "zb"}], ")"}], "^", "2"}], "*", "zb"}], 
      ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"4", "*", "u", "*", 
       RowBox[{"(", 
        RowBox[{"2", "-", 
         RowBox[{"3", "*", "zb"}], "+", 
         RowBox[{"2", "*", 
          RowBox[{"zb", "^", "2"}]}]}], ")"}]}], ")"}], "/", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "zb"}], ")"}], "^", "2"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"4", "*", 
       RowBox[{"u", "^", "2"}], "*", 
       RowBox[{"(", 
        RowBox[{"2", "-", 
         RowBox[{"3", "*", "zb"}], "+", 
         RowBox[{"2", "*", 
          RowBox[{"zb", "^", "2"}]}]}], ")"}]}], ")"}], "/", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "zb"}], ")"}], "^", "2"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"4", "*", 
       RowBox[{"(", 
        RowBox[{"2", "+", "zb", "+", 
         RowBox[{"2", "*", 
          RowBox[{"zb", "^", "2"}]}]}], ")"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"3", "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", "u", "+", 
          RowBox[{"u", "*", "zb"}]}], ")"}], "^", "2"}]}], ")"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"4", "*", 
       RowBox[{"(", 
        RowBox[{"2", "+", "zb", "+", 
         RowBox[{"2", "*", 
          RowBox[{"zb", "^", "2"}]}]}], ")"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"3", "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "u"}], "-", "zb", "+", 
          RowBox[{"u", "*", "zb"}]}], ")"}], "^", "2"}]}], ")"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"2", "*", 
       RowBox[{"(", 
        RowBox[{"5", "+", 
         RowBox[{"2", "*", "zb"}], "+", 
         RowBox[{"5", "*", 
          RowBox[{"zb", "^", "2"}]}]}], ")"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"3", "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "zb"}], ")"}], "^", "2"}]}], ")"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"2", "*", 
       RowBox[{"(", 
        RowBox[{"5", "+", 
         RowBox[{"6", "*", "zb"}], "+", 
         RowBox[{"7", "*", 
          RowBox[{"zb", "^", "2"}]}], "+", 
         RowBox[{"6", "*", 
          RowBox[{"zb", "^", "3"}]}], "+", 
         RowBox[{"5", "*", 
          RowBox[{"zb", "^", "4"}]}]}], ")"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"3", "*", "zb", "*", 
       RowBox[{"(", 
        RowBox[{"1", "+", "zb"}], ")"}], "*", 
       RowBox[{"(", 
        RowBox[{"1", "-", "u", "+", 
         RowBox[{"u", "*", "zb"}]}], ")"}]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"2", "*", 
       RowBox[{"(", 
        RowBox[{"5", "+", 
         RowBox[{"6", "*", "zb"}], "+", 
         RowBox[{"7", "*", 
          RowBox[{"zb", "^", "2"}]}], "+", 
         RowBox[{"6", "*", 
          RowBox[{"zb", "^", "3"}]}], "+", 
         RowBox[{"5", "*", 
          RowBox[{"zb", "^", "4"}]}]}], ")"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"3", "*", "zb", "*", 
       RowBox[{"(", 
        RowBox[{"1", "+", "zb"}], ")"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "u"}], "-", "zb", "+", 
         RowBox[{"u", "*", "zb"}]}], ")"}]}], ")"}]}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"V20ggg2727CA", "[", "7", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"4", "*", 
       RowBox[{"zb", "^", "2"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"3", "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", "u", "+", 
          RowBox[{"u", "*", "zb"}]}], ")"}], "^", "4"}]}], ")"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"4", "*", "zb", "*", 
       RowBox[{"(", 
        RowBox[{"1", "+", "zb"}], ")"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"3", "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", "u", "+", 
          RowBox[{"u", "*", "zb"}]}], ")"}], "^", "3"}]}], ")"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"8", "*", 
       RowBox[{"(", 
        RowBox[{"1", "+", "zb"}], ")"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"3", "*", 
       RowBox[{"(", 
        RowBox[{"1", "-", "u", "+", 
         RowBox[{"u", "*", "zb"}]}], ")"}]}], ")"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"4", "*", 
       RowBox[{"zb", "^", "2"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"3", "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "u"}], "-", "zb", "+", 
          RowBox[{"u", "*", "zb"}]}], ")"}], "^", "4"}]}], ")"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"4", "*", "zb", "*", 
       RowBox[{"(", 
        RowBox[{"1", "+", "zb"}], ")"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"3", "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "u"}], "-", "zb", "+", 
          RowBox[{"u", "*", "zb"}]}], ")"}], "^", "3"}]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"4", "*", 
       RowBox[{"(", 
        RowBox[{"1", "+", "zb"}], ")"}], "*", 
       RowBox[{"(", 
        RowBox[{"1", "-", "zb", "+", 
         RowBox[{"zb", "^", "2"}]}], ")"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "zb"}], ")"}], "^", "2"}], "*", "zb"}], 
      ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"2", "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", "zb", "+", 
          RowBox[{"zb", "^", "2"}]}], ")"}], "^", "2"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "u"}], ")"}], "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "zb"}], ")"}], "^", "2"}], "*", "zb"}], 
      ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"4", "*", 
       RowBox[{"(", 
        RowBox[{"2", "+", "zb", "+", 
         RowBox[{"2", "*", 
          RowBox[{"zb", "^", "2"}]}]}], ")"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"3", "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", "u", "+", 
          RowBox[{"u", "*", "zb"}]}], ")"}], "^", "2"}]}], ")"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"4", "*", 
       RowBox[{"(", 
        RowBox[{"2", "+", "zb", "+", 
         RowBox[{"2", "*", 
          RowBox[{"zb", "^", "2"}]}]}], ")"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"3", "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "u"}], "-", "zb", "+", 
          RowBox[{"u", "*", "zb"}]}], ")"}], "^", "2"}]}], ")"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"2", "*", "u", "*", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{"zb", "^", "2"}], "+", 
         RowBox[{"2", "*", 
          RowBox[{"zb", "^", "3"}]}]}], ")"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "zb"}], ")"}], "^", "2"}], "*", "zb"}], 
      ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"2", "*", 
       RowBox[{"u", "^", "2"}], "*", 
       RowBox[{"(", 
        RowBox[{"1", "+", "zb", "-", 
         RowBox[{"3", "*", 
          RowBox[{"zb", "^", "2"}]}], "+", 
         RowBox[{"3", "*", 
          RowBox[{"zb", "^", "3"}]}]}], ")"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "zb"}], ")"}], "^", "2"}], "*", "zb"}], 
      ")"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"2", "*", 
       RowBox[{"(", 
        RowBox[{"3", "-", 
         RowBox[{"10", "*", "zb"}], "+", 
         RowBox[{"9", "*", 
          RowBox[{"zb", "^", "2"}]}], "-", 
         RowBox[{"2", "*", 
          RowBox[{"zb", "^", "3"}]}], "+", 
         RowBox[{"3", "*", 
          RowBox[{"zb", "^", "4"}]}]}], ")"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"3", "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "zb"}], ")"}], "*", "zb", "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "u"}], "-", "zb", "+", 
         RowBox[{"u", "*", "zb"}]}], ")"}]}], ")"}]}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"V20ggg2727CA", "[", "8", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"2", "*", 
       RowBox[{"u", "^", "2"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "zb"}], ")"}]}], ")"}], "/", "zb"}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"2", "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "3"}], "+", "zb"}], ")"}], "*", 
       RowBox[{"(", 
        RowBox[{"2", "+", "zb"}], ")"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"3", "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "zb"}], ")"}], "*", "zb"}], ")"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"2", "*", "u", "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"2", "*", "zb"}]}], ")"}]}], ")"}], "/", "zb"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"8", "*", 
       RowBox[{"zb", "^", "2"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"3", "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "u"}], "-", "zb", "+", 
          RowBox[{"u", "*", "zb"}]}], ")"}], "^", "4"}]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"8", "*", "zb", "*", 
       RowBox[{"(", 
        RowBox[{"1", "+", "zb"}], ")"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"3", "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "u"}], "-", "zb", "+", 
          RowBox[{"u", "*", "zb"}]}], ")"}], "^", "3"}]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"4", "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", "zb", "+", 
          RowBox[{"zb", "^", "2"}]}], ")"}], "^", "2"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"3", "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "u"}], ")"}], "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "zb"}], ")"}], "^", "2"}], "*", "zb"}], 
      ")"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"10", "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", "zb", "+", 
          RowBox[{"zb", "^", "2"}]}], ")"}], "^", "2"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"3", "*", "u", "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "zb"}], ")"}], "^", "2"}], "*", "zb"}], 
      ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"10", "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", "zb", "+", 
          RowBox[{"zb", "^", "2"}]}], ")"}], "^", "2"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"3", "*", "zb", "*", 
       RowBox[{"(", 
        RowBox[{"1", "+", "zb"}], ")"}], "*", 
       RowBox[{"(", 
        RowBox[{"1", "-", "u", "+", 
         RowBox[{"u", "*", "zb"}]}], ")"}]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"8", "*", 
       RowBox[{"(", 
        RowBox[{"2", "+", "zb", "+", 
         RowBox[{"2", "*", 
          RowBox[{"zb", "^", "2"}]}]}], ")"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"3", "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "u"}], "-", "zb", "+", 
          RowBox[{"u", "*", "zb"}]}], ")"}], "^", "2"}]}], ")"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"4", "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "4"}], "+", 
         RowBox[{"3", "*", "zb"}], "-", 
         RowBox[{"3", "*", 
          RowBox[{"zb", "^", "3"}]}], "+", 
         RowBox[{"zb", "^", "5"}]}], ")"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"3", "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "zb"}], ")"}], "*", "zb", "*", 
       RowBox[{"(", 
        RowBox[{"1", "+", "zb"}], ")"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "u"}], "-", "zb", "+", 
         RowBox[{"u", "*", "zb"}]}], ")"}]}], ")"}]}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"V20ggg2727CA", "[", "9", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "4"}], "*", 
       RowBox[{"zb", "^", "2"}]}], ")"}], "/", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "-", "u", "+", 
        RowBox[{"u", "*", "zb"}]}], ")"}], "^", "4"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"4", "*", "zb", "*", 
       RowBox[{"(", 
        RowBox[{"1", "+", "zb"}], ")"}]}], ")"}], "/", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "-", "u", "+", 
        RowBox[{"u", "*", "zb"}]}], ")"}], "^", "3"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"2", "*", 
       RowBox[{"(", 
        RowBox[{"1", "+", "zb"}], ")"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"1", "-", "u", "+", 
       RowBox[{"u", "*", "zb"}]}], ")"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"4", "*", 
       RowBox[{"zb", "^", "2"}]}], ")"}], "/", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "u"}], "-", "zb", "+", 
        RowBox[{"u", "*", "zb"}]}], ")"}], "^", "4"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"4", "*", "zb", "*", 
       RowBox[{"(", 
        RowBox[{"1", "+", "zb"}], ")"}]}], ")"}], "/", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "u"}], "-", "zb", "+", 
        RowBox[{"u", "*", "zb"}]}], ")"}], "^", "3"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"2", "*", 
       RowBox[{"(", 
        RowBox[{"1", "+", "zb"}], ")"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "u"}], "-", "zb", "+", 
       RowBox[{"u", "*", "zb"}]}], ")"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"2", "*", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{"2", "*", "zb"}], "+", 
         RowBox[{"zb", "^", "2"}]}], ")"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"3", "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", "u", "+", 
          RowBox[{"u", "*", "zb"}]}], ")"}], "^", "2"}]}], ")"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"2", "*", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{"2", "*", "zb"}], "+", 
         RowBox[{"zb", "^", "2"}]}], ")"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"3", "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "u"}], "-", "zb", "+", 
          RowBox[{"u", "*", "zb"}]}], ")"}], "^", "2"}]}], ")"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"2", "*", "u", "*", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"4", "*", "zb"}], "+", 
         RowBox[{"zb", "^", "2"}]}], ")"}]}], ")"}], "/", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "zb"}], ")"}], "^", "2"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"2", "*", 
       RowBox[{"u", "^", "2"}], "*", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"4", "*", "zb"}], "+", 
         RowBox[{"zb", "^", "2"}]}], ")"}]}], ")"}], "/", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "zb"}], ")"}], "^", "2"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"2", "*", 
       RowBox[{"(", 
        RowBox[{"5", "-", 
         RowBox[{"7", "*", "zb"}], "+", 
         RowBox[{"5", "*", 
          RowBox[{"zb", "^", "2"}]}]}], ")"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"3", "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "zb"}], ")"}], "^", "2"}]}], ")"}]}]}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.75644545100727*^9, 3.756445460711316*^9}, {
   3.7564455238206453`*^9, 3.7564456014610767`*^9}, {3.756445659280134*^9, 
   3.756445782317532*^9}, {3.75644581287211*^9, 3.756445826157713*^9}, 
   3.756445892069737*^9, {3.756445935082412*^9, 3.75644597176061*^9}, {
   3.756446024222845*^9, 3.756446209472291*^9}, {3.756471447453866*^9, 
   3.7564714555150213`*^9}, {3.759549825275909*^9, 3.7595498606583548`*^9}, 
   3.759549898354143*^9, 3.759549938425412*^9, 3.759642149335684*^9, {
   3.819693390038411*^9, 3.8196934295829973`*^9}, {3.819693470117485*^9, 
   3.819693527645555*^9}, {3.8196936009001913`*^9, 3.8196936984840717`*^9}, 
   3.8196937570084953`*^9, {3.819694478601534*^9, 3.819694519495681*^9}, {
   3.819694708752904*^9, 3.819694724042679*^9}, 3.819694765028858*^9, {
   3.8196948877193823`*^9, 3.8196949162566853`*^9}, {3.8196951240129757`*^9, 
   3.819695127188628*^9}, 3.81969537869322*^9, {3.819695589900326*^9, 
   3.819695607645966*^9}, {3.819695712279113*^9, 3.819695747030307*^9}, 
   3.819695887301409*^9, {3.819696024007833*^9, 3.819696058215165*^9}, {
   3.8196962584278183`*^9, 3.8196962599126596`*^9}, {3.81969630464008*^9, 
   3.819696307634603*^9}, {3.819696896494577*^9, 3.819696903361652*^9}, {
   3.819696969081295*^9, 3.819696983560217*^9}, 3.8196975117836933`*^9, 
   3.819697627768833*^9, {3.819697658884667*^9, 3.819697695716792*^9}, {
   3.820052221993452*^9, 3.8200522262015944`*^9}, 3.820057194674447*^9, {
   3.8200572786176767`*^9, 3.820057278961733*^9}, {3.8200573575119267`*^9, 
   3.820057363703673*^9}, {3.8201337207408*^9, 3.820133725481876*^9}, {
   3.821434554585436*^9, 3.821434559249276*^9}, 3.82143757437143*^9, {
   3.82143763624923*^9, 3.8214376551687307`*^9}, 3.82331903878168*^9, {
   3.829536242974505*^9, 
   3.829536250092333*^9}},ExpressionUUID->"1579df1e-9db2-40d5-9448-\
f7e2d4c9fb2b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox["V", 
   RowBox[{"[", 
    RowBox[{"2", ",", "1"}], "]"}]], 
  TraditionalForm]],ExpressionUUID->"b6b749dd-c3c2-412e-86f9-a6572e5793b3"]], \
"Subchapter",
 CellChangeTimes->{{3.7564715185622263`*^9, 3.756471523357513*^9}, {
  3.756471566012398*^9, 3.756471566156069*^9}, {3.819694944165826*^9, 
  3.819694944166699*^9}},ExpressionUUID->"efe3b104-3e05-4326-9fce-\
706f255e0e07"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"V21ggg2727", "=", 
    RowBox[{"cggg2727", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"CA", "^", "2"}], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"L0zbar", " ", "S21ggg2727CA"}], "+", 
          RowBox[{"Deltazbar", " ", "D21ggg2727CA"}], "+", "R21ggg2727CA"}], 
         ")"}]}], "+", 
       RowBox[{"CA", " ", "beta0", " ", "Deltazbar", " ", "D21gggbeta"}]}], 
      ")"}]}]}], ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"S21ggg2727CA", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"20", "*", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "-", "u", "+", 
         RowBox[{"u", "^", "2"}]}], ")"}], "^", "2"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"3", "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], "*", "u"}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 StyleBox[
  RowBox[{
   RowBox[{"D21ggg2727CA", "=", 
    RowBox[{
     RowBox[{
      RowBox[{"V21ggg2727CA", "[", "1", "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "u"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"V21ggg2727CA", "[", "2", "]"}], "*", 
      RowBox[{"Log", "[", "u", "]"}]}]}]}], ";"}],
  FontSize->12], "\[IndentingNewLine]", 
 RowBox[{
  StyleBox[
   RowBox[{
    RowBox[{"R21ggg2727CA", "=", 
     RowBox[{"V21ggg2727CA", "[", "3", "]"}]}], ";"}],
   FontSize->12], "\[IndentingNewLine]", 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"V21ggg2727CA", "[", "1", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "8"}], "/", "3"}], "-", 
    RowBox[{"4", "/", 
     RowBox[{"(", 
      RowBox[{"3", "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "u"}], ")"}]}], ")"}]}], "+", 
    RowBox[{"4", "/", 
     RowBox[{"(", 
      RowBox[{"3", "*", "u"}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"4", "*", "u"}], ")"}], "/", "3"}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"4", "*", 
       RowBox[{"u", "^", "2"}]}], ")"}], "/", "3"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"V21ggg2727CA", "[", "2", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "8"}], "/", "3"}], "-", 
    RowBox[{"4", "/", 
     RowBox[{"(", 
      RowBox[{"3", "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "u"}], ")"}]}], ")"}]}], "+", 
    RowBox[{"4", "/", 
     RowBox[{"(", 
      RowBox[{"3", "*", "u"}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"4", "*", "u"}], ")"}], "/", "3"}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"4", "*", 
       RowBox[{"u", "^", "2"}]}], ")"}], "/", "3"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"V21ggg2727CA", "[", "3", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "28"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "zb"}], ")"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"3", "*", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"u", "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "zb"}], ")"}]}]}], ")"}]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"4", "*", 
       RowBox[{"zb", "^", "2"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"3", "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", "u", "+", 
          RowBox[{"u", "*", "zb"}]}], ")"}], "^", "4"}]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"4", "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "9"}], "+", 
         RowBox[{"5", "*", "zb"}]}], ")"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"3", "*", 
       RowBox[{"(", 
        RowBox[{"1", "-", "u", "+", 
         RowBox[{"u", "*", "zb"}]}], ")"}]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"4", "*", 
       RowBox[{"zb", "^", "2"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"3", "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "u"}], "-", "zb", "+", 
          RowBox[{"u", "*", "zb"}]}], ")"}], "^", "4"}]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"8", "*", 
       RowBox[{"(", 
        RowBox[{"1", "+", "zb"}], ")"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"3", "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "u"}], "-", "zb", "+", 
         RowBox[{"u", "*", "zb"}]}], ")"}]}], ")"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"4", "*", 
       RowBox[{"(", 
        RowBox[{"zb", "+", 
         RowBox[{"zb", "^", "2"}]}], ")"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"3", "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", "u", "+", 
          RowBox[{"u", "*", "zb"}]}], ")"}], "^", "3"}]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"4", "*", 
       RowBox[{"(", 
        RowBox[{"zb", "+", 
         RowBox[{"zb", "^", "2"}]}], ")"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"3", "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "u"}], "-", "zb", "+", 
          RowBox[{"u", "*", "zb"}]}], ")"}], "^", "3"}]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"4", "*", 
       RowBox[{"(", 
        RowBox[{"2", "+", "zb", "+", 
         RowBox[{"2", "*", 
          RowBox[{"zb", "^", "2"}]}]}], ")"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"3", "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", "u", "+", 
          RowBox[{"u", "*", "zb"}]}], ")"}], "^", "2"}]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"4", "*", 
       RowBox[{"(", 
        RowBox[{"2", "+", "zb", "+", 
         RowBox[{"2", "*", 
          RowBox[{"zb", "^", "2"}]}]}], ")"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"3", "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "u"}], "-", "zb", "+", 
          RowBox[{"u", "*", "zb"}]}], ")"}], "^", "2"}]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"8", "*", "zb", "*", 
       RowBox[{"(", 
        RowBox[{"8", "-", 
         RowBox[{"10", "*", "zb"}], "+", 
         RowBox[{"5", "*", 
          RowBox[{"zb", "^", "2"}]}]}], ")"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"3", "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "zb"}], ")"}], "^", "2"}]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"20", "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", "*", "zb"}], "-", 
         RowBox[{"2", "*", 
          RowBox[{"zb", "^", "2"}]}], "+", 
         RowBox[{"zb", "^", "3"}]}], ")"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"3", "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "u"}], ")"}], "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "zb"}], ")"}], "^", "2"}]}], ")"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"20", "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", "*", "zb"}], "-", 
         RowBox[{"2", "*", 
          RowBox[{"zb", "^", "2"}]}], "+", 
         RowBox[{"zb", "^", "3"}]}], ")"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"3", "*", "u", "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "zb"}], ")"}], "^", "2"}]}], ")"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"4", "*", "u", "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "4"}], "+", 
         RowBox[{"16", "*", "zb"}], "-", 
         RowBox[{"14", "*", 
          RowBox[{"zb", "^", "2"}]}], "+", 
         RowBox[{"5", "*", 
          RowBox[{"zb", "^", "3"}]}]}], ")"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"3", "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "zb"}], ")"}], "^", "2"}]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"4", "*", 
       RowBox[{"u", "^", "2"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "4"}], "+", 
         RowBox[{"16", "*", "zb"}], "-", 
         RowBox[{"14", "*", 
          RowBox[{"zb", "^", "2"}]}], "+", 
         RowBox[{"5", "*", 
          RowBox[{"zb", "^", "3"}]}]}], ")"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"3", "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "zb"}], ")"}], "^", "2"}]}], ")"}]}]}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.75644545100727*^9, 3.756445460711316*^9}, {
   3.7564455238206453`*^9, 3.7564456014610767`*^9}, {3.756445659280134*^9, 
   3.756445782317532*^9}, {3.75644581287211*^9, 3.756445826157713*^9}, 
   3.756445892069737*^9, {3.756445935082412*^9, 3.75644597176061*^9}, {
   3.756446024222845*^9, 3.756446209472291*^9}, {3.756471447453866*^9, 
   3.7564714555150213`*^9}, {3.7564715482755213`*^9, 3.756471699305146*^9}, {
   3.759549860685937*^9, 3.7595498607600803`*^9}, {3.759549968439679*^9, 
   3.759550044431197*^9}, {3.759642255820159*^9, 3.759642256540162*^9}, {
   3.8196936413757887`*^9, 3.819693641404367*^9}, {3.8196939328499403`*^9, 
   3.819693932857499*^9}, {3.8196949698735743`*^9, 3.819694972917604*^9}, {
   3.819695078076621*^9, 3.819695226279999*^9}, {3.819695260683301*^9, 
   3.81969529371074*^9}, 3.819695327101776*^9, {3.8196953835826*^9, 
   3.819695429812385*^9}, {3.819695561513324*^9, 3.819695561634287*^9}, 
   3.8196956437567043`*^9, {3.819696345230823*^9, 3.819696358699851*^9}, {
   3.819696425704547*^9, 3.81969645186033*^9}, {3.8196965285052233`*^9, 
   3.819696554078733*^9}, 3.8196969129417677`*^9, {3.819696992686048*^9, 
   3.819697007238751*^9}, {3.8196977710428057`*^9, 3.819697808593564*^9}, 
   3.81969786417094*^9, {3.819698085868754*^9, 3.8196980887263393`*^9}, {
   3.820052231137751*^9, 3.8200522380235653`*^9}, {3.8200573839244967`*^9, 
   3.820057401757098*^9}, {3.820057885753668*^9, 3.820057912419561*^9}, {
   3.8201337379234467`*^9, 3.820133761389614*^9}, {3.821434563825255*^9, 
   3.821434569103325*^9}, {3.8214376799466057`*^9, 3.821437696322969*^9}, 
   3.821437786955098*^9, {3.821437856875547*^9, 3.821437888362378*^9}, 
   3.8233190478697643`*^9, {3.829536250472249*^9, 
   3.829536256384005*^9}},ExpressionUUID->"5712f150-7a3d-42ca-9fd7-\
87131cf2f7fb"]
}, Open  ]]
}, Closed]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  RowBox[{"g", "\[Rule]", 
   RowBox[{"q", 
    OverscriptBox["q", "_"]}]}], 
  TraditionalForm]],ExpressionUUID->"d962c0a3-3e19-47d2-b824-8f4b479372d0"]], \
"Title",
 CellChangeTimes->{{3.756443388359459*^9, 3.756443402865819*^9}, {
  3.7595498607995443`*^9, 3.759549860799561*^9}, {3.759550946453577*^9, 
  3.759550950157316*^9}},ExpressionUUID->"973df647-ce8c-42f6-aff0-\
e9c93ca4fb48"],

Cell["\<\
The general colour structure of this kernel is given in eq. (4.21) and reads:\
\>", "Text",
 CellChangeTimes->{{3.7595551254301147`*^9, 3.75955514103762*^9}, 
   3.75972236782977*^9, {3.819692989585723*^9, 3.819693016744328*^9}, {
   3.819693462378582*^9, 3.819693462527947*^9}, {3.819693740009953*^9, 
   3.8196937671608763`*^9}, {3.81970263727276*^9, 3.819702637430098*^9}, {
   3.824960101650551*^9, 3.824960102130781*^9}, {3.829537935645767*^9, 
   3.8295379368211927`*^9}},ExpressionUUID->"21097345-39ce-4297-b34f-\
6ee0099a3e06"],

Cell["\<\
    V20qqbargR1R2 = cqqbargR1R2 * (CA * (Deltazbar * D20qqbargCA + \
R20qqbargR1R2CA) + CF * (Deltazbar * D20qqbargCF + R20qqbargCF))
    V21qqbargR1R2 = cqqbargR1R2 * (CA * (L0zbar * S21qqbargR1R2CA + Deltazbar \
* D21qqbargR1R2CA + R21qqbargR1R2CA) + CF * (L0zbar * S21qqbargCF + Deltazbar \
* D21qqbargCF + R21qqbargCF))\
\>", "Text",
 CellChangeTimes->{{3.81969393284004*^9, 3.8196939371730137`*^9}, {
   3.8196943988561974`*^9, 3.819694459755909*^9}, 3.819695569438875*^9, {
   3.819695599862255*^9, 3.819695620983055*^9}, {3.8197026420197906`*^9, 
   3.8197027173477287`*^9}, {3.819702776464388*^9, 3.8197028775445433`*^9}, {
   3.820057929128681*^9, 3.82005793545282*^9}, {3.823319080728181*^9, 
   3.8233190833694057`*^9}, {3.823583316338129*^9, 3.823583347668397*^9}, {
   3.829536354446452*^9, 
   3.829536361377708*^9}},ExpressionUUID->"6da37bc8-7293-4294-a2b5-\
74bc828aabff"],

Cell["\<\

Alternatively these kernels may be written as:\
\>", "Text",
 CellChangeTimes->{{3.820132630972969*^9, 3.8201326418046017`*^9}, 
   3.823319118616091*^9},ExpressionUUID->"2a0dce98-222e-4912-9167-\
287ccc40a5cd"],

Cell["\<\
    V20qqbargR1R2 = cqqbargR1R2 * (Deltazbar * D20qqbarg + R20qqbargR1R2)
    V21qqbargR1R2 = cqqbargR1R2 * (Deltazbar * D21qqbargR1R2 + L0zbar * \
S21qqbargR1R2 + R21qqbargR1R2)\
\>", "Text",
 CellChangeTimes->{{3.81969393284004*^9, 3.8196939371730137`*^9}, {
   3.8196943988561974`*^9, 3.819694459755909*^9}, 3.819695569438875*^9, {
   3.819695599862255*^9, 3.819695620983055*^9}, {3.819702735018606*^9, 
   3.819702736861928*^9}, 3.819954104677306*^9, {3.8200579428449497`*^9, 
   3.820057944404449*^9}, {3.820132696576095*^9, 3.820132784651161*^9}, {
   3.820132902102261*^9, 3.820132959987792*^9}, {3.82013316229247*^9, 
   3.820133174119578*^9}, {3.820133388658009*^9, 3.820133399418263*^9}, {
   3.820133893547966*^9, 3.820133978047655*^9}, {3.820134026823505*^9, 
   3.820134039701784*^9}, {3.8201340714766407`*^9, 3.820134085748055*^9}, {
   3.823319084535556*^9, 3.823319086857312*^9}, {3.823583355717559*^9, 
   3.8235833739710608`*^9}, {3.829536362879019*^9, 
   3.829536368809319*^9}},ExpressionUUID->"a3c18481-3d78-4c0c-bc25-\
233491401711"],

Cell["with coefficients", "Text",
 CellChangeTimes->{{3.823319090232052*^9, 
  3.823319092872657*^9}},ExpressionUUID->"9a58d54a-b88c-4375-8f40-\
5e3445ffb551"],

Cell["\<\
    D20qqbarg = CA * D20qqbargCA + CF * D20qqbargCF

    R20qqbargR1R2 = CA * R20qqbargR1R2CA + CF * R20qqbargCF\
\>", "Text",
 CellChangeTimes->{
  3.823319102643354*^9, {3.829536369419065*^9, 
   3.8295363705901203`*^9}},ExpressionUUID->"aafe7cd7-808e-47cd-89f0-\
dc31efd35352"],

Cell["and", "Text",
 CellChangeTimes->{{3.8233191052724524`*^9, 
  3.823319105472786*^9}},ExpressionUUID->"3d70e348-1d00-4d0d-8b5c-\
e335ae220521"],

Cell["\<\
    S21qqbargR1R2 = CA * S21qqbargR1R2CA + CF * S21qqbargCF

    D21qqbargR1R2 = CA * D21qqbargR1R2CA + CF * D21qqbargCF

    R21qqbargR1R2 = CA * R21qqbargR1R2CA + CF * R21qqbargCF\
\>", "Text",
 CellChangeTimes->{
  3.8233191147654877`*^9, {3.8295363714696217`*^9, 
   3.8295363751735363`*^9}},ExpressionUUID->"95da9083-f81e-4c48-a125-\
ad2d893127cb"],

Cell[CellGroupData[{

Cell["Singlet: 11", "Chapter",
 CellChangeTimes->{{3.819704791857774*^9, 3.819704792783844*^9}, {
  3.829381331050508*^9, 
  3.8293813316740427`*^9}},ExpressionUUID->"d935bdde-c9f3-43c6-99c9-\
22a6afa11e8f"],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox["V", 
   RowBox[{"[", 
    RowBox[{"2", ",", "0"}], "]"}]], 
  TraditionalForm]],ExpressionUUID->"6e521802-9061-4774-bd1f-161c1b599e7a"]], \
"Subchapter",
 CellChangeTimes->{{3.756470669566337*^9, 3.756470675882063*^9}, {
  3.819701298661942*^9, 3.8197012986646843`*^9}, {3.8197036518412037`*^9, 
  3.819703651995129*^9}},ExpressionUUID->"0a70d578-ed50-4fbb-a081-\
8e09cdd9dad4"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"V20qqbarg11", "=", 
    RowBox[{"cqqbarg11", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"CA", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Deltazbar", " ", "D20qqbargCA"}], "+", "R20qqbarg11CA"}], 
         ")"}]}], "+", 
       RowBox[{"CF", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Deltazbar", " ", "D20qqbargCF"}], "+", "R20qqbargCF"}], 
         ")"}]}]}], ")"}]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"D20qqbargCA", "=", 
   RowBox[{
    RowBox[{"V20qqbarg11CA", "[", "3", "]"}], "+", 
    RowBox[{
     RowBox[{"V20qqbarg11CA", "[", "1", "]"}], "*", 
     RowBox[{
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "u"}], "]"}], "^", "2"}]}], "+", 
    RowBox[{
     RowBox[{"V20qqbarg11CA", "[", "2", "]"}], "*", 
     RowBox[{
      RowBox[{"Log", "[", "u", "]"}], "^", "2"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"R20qqbarg11CA", "=", 
    RowBox[{
     RowBox[{"V20qqbarg11CA", "[", "10", "]"}], "+", 
     RowBox[{
      RowBox[{"V20qqbarg11CA", "[", "4", "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "+", 
        RowBox[{"u", "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "zb"}], ")"}]}]}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"V20qqbarg11CA", "[", "5", "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "zb"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"V20qqbarg11CA", "[", "6", "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "u"}], ")"}], "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "zb"}], ")"}]}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"V20qqbarg11CA", "[", "7", "]"}], "*", 
      RowBox[{"Log", "[", "zb", "]"}]}], "+", 
     RowBox[{
      RowBox[{"V20qqbarg11CA", "[", "8", "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"u", "-", 
        RowBox[{"u", "*", "zb"}]}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"V20qqbarg11CA", "[", "9", "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"u", "+", "zb", "-", 
        RowBox[{"u", "*", "zb"}]}], "]"}]}]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"D20qqbargCF", "=", 
   RowBox[{
    RowBox[{"V20qqbarg11CF", "[", "4", "]"}], "+", 
    RowBox[{
     RowBox[{"V20qqbarg11CF", "[", "1", "]"}], "*", 
     RowBox[{
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "u"}], "]"}], "^", "2"}]}], "+", 
    RowBox[{
     RowBox[{"V20qqbarg11CF", "[", "2", "]"}], "*", 
     RowBox[{"Log", "[", 
      RowBox[{"1", "-", "u"}], "]"}], "*", 
     RowBox[{"Log", "[", "u", "]"}]}], "+", 
    RowBox[{
     RowBox[{"V20qqbarg11CF", "[", "3", "]"}], "*", 
     RowBox[{
      RowBox[{"Log", "[", "u", "]"}], "^", "2"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"R20qqbargCF", "=", 
    RowBox[{
     RowBox[{"V20qqbarg11CF", "[", "10", "]"}], "+", 
     RowBox[{
      RowBox[{"V20qqbarg11CF", "[", "5", "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "+", 
        RowBox[{"u", "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "zb"}], ")"}]}]}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"V20qqbarg11CF", "[", "6", "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "u"}], ")"}], "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "zb"}], ")"}]}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"V20qqbarg11CF", "[", "7", "]"}], "*", 
      RowBox[{"Log", "[", "zb", "]"}]}], "+", 
     RowBox[{
      RowBox[{"V20qqbarg11CF", "[", "8", "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"u", "-", 
        RowBox[{"u", "*", "zb"}]}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"V20qqbarg11CF", "[", "9", "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"u", "+", "zb", "-", 
        RowBox[{"u", "*", "zb"}]}], "]"}]}]}]}], ";"}], "\[IndentingNewLine]",
   "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"V20qqbarg11CA", "[", "1", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "1"}], "/", "2"}], "+", "u", "-", 
    RowBox[{"u", "^", "2"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"V20qqbarg11CA", "[", "2", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "1"}], "/", "2"}], "+", "u", "-", 
    RowBox[{"u", "^", "2"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"V20qqbarg11CA", "[", "3", "]"}], "=", 
   RowBox[{
    RowBox[{"1", "/", "2"}], "-", "u", "+", 
    RowBox[{"u", "^", "2"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"V20qqbarg11CA", "[", "4", "]"}], "=", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{"(", 
      RowBox[{"u", "/", "zb"}], ")"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"u", "^", "2"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "zb"}], ")"}]}], ")"}], "/", "zb"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "-", "zb", "+", 
       RowBox[{"zb", "^", "2"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"2", "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "zb"}], ")"}], "*", "zb"}], ")"}]}]}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"V20qqbarg11CA", "[", "5", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "+", "zb", "-", 
       RowBox[{"2", "*", 
        RowBox[{"zb", "^", "2"}]}], "+", 
       RowBox[{"2", "*", 
        RowBox[{"zb", "^", "3"}]}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "zb"}], ")"}], "^", "2"}], "*", "zb"}], 
      ")"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"2", "*", "u", "*", 
       RowBox[{"(", 
        RowBox[{"1", "+", "zb", "-", 
         RowBox[{"3", "*", 
          RowBox[{"zb", "^", "2"}]}], "+", 
         RowBox[{"3", "*", 
          RowBox[{"zb", "^", "3"}]}]}], ")"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "zb"}], ")"}], "^", "2"}], "*", "zb"}], 
      ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"2", "*", 
       RowBox[{"u", "^", "2"}], "*", 
       RowBox[{"(", 
        RowBox[{"1", "+", "zb", "-", 
         RowBox[{"3", "*", 
          RowBox[{"zb", "^", "2"}]}], "+", 
         RowBox[{"3", "*", 
          RowBox[{"zb", "^", "3"}]}]}], ")"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "zb"}], ")"}], "^", "2"}], "*", "zb"}], 
      ")"}]}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"V20qqbarg11CA", "[", "6", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"2", "*", "zb"}], "-", 
        RowBox[{"4", "*", 
         RowBox[{"zb", "^", "2"}]}], "+", 
        RowBox[{"3", "*", 
         RowBox[{"zb", "^", "3"}]}]}], ")"}]}], "/", 
     RowBox[{"(", 
      RowBox[{"2", "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "zb"}], ")"}], "^", "2"}], "*", "zb"}], 
      ")"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"u", "^", "2"}], "*", 
       RowBox[{"(", 
        RowBox[{"1", "+", "zb", "-", 
         RowBox[{"3", "*", 
          RowBox[{"zb", "^", "2"}]}], "+", 
         RowBox[{"3", "*", 
          RowBox[{"zb", "^", "3"}]}]}], ")"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "zb"}], ")"}], "^", "2"}], "*", "zb"}], 
      ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"u", "*", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"2", "*", "zb"}], "-", 
         RowBox[{"5", "*", 
          RowBox[{"zb", "^", "2"}]}], "+", 
         RowBox[{"4", "*", 
          RowBox[{"zb", "^", "3"}]}]}], ")"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "zb"}], ")"}], "^", "2"}], "*", "zb"}], 
      ")"}]}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"V20qqbarg11CA", "[", "7", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", "zb", "+", 
       RowBox[{"zb", "^", "2"}]}], ")"}], "/", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "zb"}], ")"}], "^", "2"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"2", "*", "u", "*", 
       RowBox[{"(", 
        RowBox[{"2", "-", 
         RowBox[{"3", "*", "zb"}], "+", 
         RowBox[{"2", "*", 
          RowBox[{"zb", "^", "2"}]}]}], ")"}]}], ")"}], "/", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "zb"}], ")"}], "^", "2"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"2", "*", 
       RowBox[{"u", "^", "2"}], "*", 
       RowBox[{"(", 
        RowBox[{"2", "-", 
         RowBox[{"3", "*", "zb"}], "+", 
         RowBox[{"2", "*", 
          RowBox[{"zb", "^", "2"}]}]}], ")"}]}], ")"}], "/", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "zb"}], ")"}], "^", "2"}]}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"V20qqbarg11CA", "[", "8", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", "zb"}], ")"}], "*", 
        RowBox[{"(", 
         RowBox[{"1", "-", "zb", "+", 
          RowBox[{"zb", "^", "2"}]}], ")"}]}], ")"}]}], "/", 
     RowBox[{"(", 
      RowBox[{"2", "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "zb"}], ")"}], "^", "2"}], "*", "zb"}], 
      ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"u", "*", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{"zb", "^", "2"}], "+", 
         RowBox[{"2", "*", 
          RowBox[{"zb", "^", "3"}]}]}], ")"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "zb"}], ")"}], "^", "2"}], "*", "zb"}], 
      ")"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"u", "^", "2"}], "*", 
       RowBox[{"(", 
        RowBox[{"1", "+", "zb", "-", 
         RowBox[{"3", "*", 
          RowBox[{"zb", "^", "2"}]}], "+", 
         RowBox[{"3", "*", 
          RowBox[{"zb", "^", "3"}]}]}], ")"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "zb"}], ")"}], "^", "2"}], "*", "zb"}], 
      ")"}]}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"V20qqbarg11CA", "[", "9", "]"}], "=", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"u", "^", "2"}], "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "zb"}], ")"}]}], ")"}], "/", "zb"}], 
      ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"u", "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"2", "*", "zb"}]}], ")"}]}], ")"}], "/", "zb"}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", "zb", "+", 
       RowBox[{"zb", "^", "2"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"2", "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "zb"}], ")"}], "*", "zb"}], ")"}]}]}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"V20qqbarg11CA", "[", "10", "]"}], "=", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"zb", "^", "2"}]}], ")"}]}], "/", 
      RowBox[{"(", 
       RowBox[{"2", "*", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "zb"}], ")"}], "^", "2"}]}], ")"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"u", "*", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"4", "*", "zb"}], "+", 
          RowBox[{"zb", "^", "2"}]}], ")"}]}], ")"}], "/", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "zb"}], ")"}], "^", "2"}]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"u", "^", "2"}], "*", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"4", "*", "zb"}], "+", 
          RowBox[{"zb", "^", "2"}]}], ")"}]}], ")"}], "/", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "zb"}], ")"}], "^", "2"}]}]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"V20qqbarg11CF", "[", "1", "]"}], "=", 
   RowBox[{
    RowBox[{"1", "/", "2"}], "-", "u", "+", 
    RowBox[{"u", "^", "2"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"V20qqbarg11CF", "[", "2", "]"}], "=", 
   RowBox[{
    RowBox[{"-", "1"}], "+", 
    RowBox[{"2", "*", "u"}], "-", 
    RowBox[{"2", "*", 
     RowBox[{"u", "^", "2"}]}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"V20qqbarg11CF", "[", "3", "]"}], "=", 
   RowBox[{
    RowBox[{"1", "/", "2"}], "-", "u", "+", 
    RowBox[{"u", "^", "2"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"V20qqbarg11CF", "[", "4", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"18", "-", 
       RowBox[{"Pi", "^", "2"}]}], ")"}], "/", "6"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "18"}], "+", 
         RowBox[{"Pi", "^", "2"}]}], ")"}], "*", "u"}], ")"}], "/", "3"}], 
    "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "18"}], "+", 
         RowBox[{"Pi", "^", "2"}]}], ")"}], "*", 
       RowBox[{"u", "^", "2"}]}], ")"}], "/", "3"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"V20qqbarg11CF", "[", "5", "]"}], "=", 
   RowBox[{"2", "+", 
    RowBox[{"zb", "/", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "-", "u", "+", 
        RowBox[{"u", "*", "zb"}]}], ")"}], "^", "2"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"2", "*", 
       RowBox[{"(", 
        RowBox[{"1", "+", "zb"}], ")"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"1", "-", "u", "+", 
       RowBox[{"u", "*", "zb"}]}], ")"}]}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"V20qqbarg11CF", "[", "6", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "zb"}], "/", 
     RowBox[{"(", 
      RowBox[{"2", "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", "u", "+", 
          RowBox[{"u", "*", "zb"}]}], ")"}], "^", "2"}]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "+", "zb"}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"1", "-", "u", "+", 
       RowBox[{"u", "*", "zb"}]}], ")"}]}], "+", 
    RowBox[{"zb", "/", 
     RowBox[{"(", 
      RowBox[{"2", "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "u"}], "-", "zb", "+", 
          RowBox[{"u", "*", "zb"}]}], ")"}], "^", "2"}]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "+", "zb"}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "u"}], "-", "zb", "+", 
       RowBox[{"u", "*", "zb"}]}], ")"}]}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"V20qqbarg11CF", "[", "7", "]"}], "=", 
   RowBox[{
    RowBox[{"-", "2"}], "-", 
    RowBox[{"zb", "/", 
     RowBox[{"(", 
      RowBox[{"2", "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", "u", "+", 
          RowBox[{"u", "*", "zb"}]}], ")"}], "^", "2"}]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "+", "zb"}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"1", "-", "u", "+", 
       RowBox[{"u", "*", "zb"}]}], ")"}]}], "-", 
    RowBox[{"zb", "/", 
     RowBox[{"(", 
      RowBox[{"2", "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "u"}], "-", "zb", "+", 
          RowBox[{"u", "*", "zb"}]}], ")"}], "^", "2"}]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "-", "zb"}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "u"}], "-", "zb", "+", 
       RowBox[{"u", "*", "zb"}]}], ")"}]}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"V20qqbarg11CF", "[", "8", "]"}], "=", 
   RowBox[{
    RowBox[{"zb", "/", 
     RowBox[{"(", 
      RowBox[{"2", "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", "u", "+", 
          RowBox[{"u", "*", "zb"}]}], ")"}], "^", "2"}]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "-", "zb"}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"1", "-", "u", "+", 
       RowBox[{"u", "*", "zb"}]}], ")"}]}], "-", 
    RowBox[{"zb", "/", 
     RowBox[{"(", 
      RowBox[{"2", "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "u"}], "-", "zb", "+", 
          RowBox[{"u", "*", "zb"}]}], ")"}], "^", "2"}]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "-", "zb"}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "u"}], "-", "zb", "+", 
       RowBox[{"u", "*", "zb"}]}], ")"}]}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"V20qqbarg11CF", "[", "9", "]"}], "=", 
   RowBox[{"2", "+", 
    RowBox[{"zb", "/", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "u"}], "-", "zb", "+", 
        RowBox[{"u", "*", "zb"}]}], ")"}], "^", "2"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"2", "*", 
       RowBox[{"(", 
        RowBox[{"1", "+", "zb"}], ")"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "u"}], "-", "zb", "+", 
       RowBox[{"u", "*", "zb"}]}], ")"}]}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"V20qqbarg11CF", "[", "10", "]"}], "=", 
   RowBox[{
    RowBox[{"-", "1"}], "-", 
    RowBox[{"2", "*", "zb"}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"3", "*", "zb"}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"2", "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", "u", "+", 
          RowBox[{"u", "*", "zb"}]}], ")"}], "^", "2"}]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"3", "*", "zb"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"2", "*", 
       RowBox[{"(", 
        RowBox[{"1", "-", "u", "+", 
         RowBox[{"u", "*", "zb"}]}], ")"}]}], ")"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"3", "*", "zb"}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"2", "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "u"}], "-", "zb", "+", 
          RowBox[{"u", "*", "zb"}]}], ")"}], "^", "2"}]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "-", 
       RowBox[{"3", "*", "zb"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"2", "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "u"}], "-", "zb", "+", 
         RowBox[{"u", "*", "zb"}]}], ")"}]}], ")"}]}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.756443408522974*^9, 3.756443481481113*^9}, {
   3.756443532579549*^9, 3.756443562652102*^9}, {3.756443619754573*^9, 
   3.7564436616796*^9}, {3.756443720056432*^9, 3.7564437631237288`*^9}, {
   3.756443828262183*^9, 3.756443856964053*^9}, {3.756443915811754*^9, 
   3.7564440041311083`*^9}, {3.756444077876575*^9, 3.7564442459599533`*^9}, {
   3.756444276362252*^9, 3.7564443152337923`*^9}, {3.756444354882093*^9, 
   3.756444651032658*^9}, 3.756444704356285*^9, {3.756445380418952*^9, 
   3.7564454212230053`*^9}, {3.7564706579512444`*^9, 3.756470658002159*^9}, {
   3.759549860869666*^9, 3.7595498620718184`*^9}, {3.7595501081819477`*^9, 
   3.759550157070386*^9}, {3.819693932923498*^9, 3.819693932960919*^9}, {
   3.819703628795045*^9, 3.819703706188959*^9}, {3.819703761076579*^9, 
   3.81970382100494*^9}, {3.819703890753602*^9, 3.819703892718828*^9}, {
   3.819703938397314*^9, 3.8197039770934067`*^9}, 3.819704164813613*^9, {
   3.8200522432528143`*^9, 3.820052258057872*^9}, {3.820058091485269*^9, 
   3.820058119645672*^9}, {3.8200581766075974`*^9, 3.820058245575515*^9}, {
   3.820058302768249*^9, 3.820058380270647*^9}, {3.820058748411195*^9, 
   3.820058772481338*^9}, 3.820122723110059*^9, {3.8201339890468493`*^9, 
   3.820134054119515*^9}, {3.82143457558396*^9, 3.821434585303812*^9}, {
   3.8214380542862463`*^9, 3.821438082974049*^9}, {3.8214381454060087`*^9, 
   3.821438198199456*^9}, 3.8233191807987213`*^9, {3.829536423264567*^9, 
   3.829536437133757*^9}},ExpressionUUID->"f1d6f893-9cea-4179-b284-\
cb0c19762c49"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox["V", 
   RowBox[{"[", 
    RowBox[{"2", ",", "1"}], "]"}]], 
  TraditionalForm]],ExpressionUUID->"4db5b733-2f8a-4d0c-8cc5-b237904fadca"]], \
"Subchapter",
 CellChangeTimes->{{3.7564707660874968`*^9, 3.7564707689950733`*^9}, {
  3.8197039918808193`*^9, 
  3.81970399228364*^9}},ExpressionUUID->"3d4b5211-a7c8-4679-b6ea-\
2310e5142f8f"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"V21qqbarg11", "=", 
    RowBox[{"cqqbarg11", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"CA", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"L0zbar", " ", "S21qqbarg11CA"}], "+", 
          RowBox[{"Deltazbar", " ", "D21qqbarg11CA"}], "+", "R21qqbarg11CA"}],
          ")"}]}], "+", 
       RowBox[{"CF", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"L0zbar", " ", "S21qqbargCF"}], "+", 
          RowBox[{"Deltazbar", " ", "D21qqbargCF"}], "+", "R21qqbargCF"}], 
         ")"}]}]}], ")"}]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"S21qqbarg11CA", "=", 
   RowBox[{
    RowBox[{"-", "1"}], "+", 
    RowBox[{"2", "*", "u"}], "-", 
    RowBox[{"2", "*", 
     RowBox[{"u", "^", "2"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"D21qqbarg11CA", "=", "0"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"R21qqbarg11CA", "=", 
    RowBox[{"V21qqbarg11CA", "[", "1", "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"S21qqbargCF", "=", 
   RowBox[{"2", "-", 
    RowBox[{"4", "*", "u"}], "+", 
    RowBox[{"4", "*", 
     RowBox[{"u", "^", "2"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"D21qqbargCF", "=", 
   RowBox[{
    RowBox[{"V21qqbarg11CF", "[", "3", "]"}], "+", 
    RowBox[{
     RowBox[{"V21qqbarg11CF", "[", "1", "]"}], "*", 
     RowBox[{"Log", "[", 
      RowBox[{"1", "-", "u"}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"V21qqbarg11CF", "[", "2", "]"}], "*", 
     RowBox[{"Log", "[", "u", "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"R21qqbargCF", "=", 
    RowBox[{"V21qqbarg11CF", "[", "4", "]"}]}], ";"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"V21qqbarg11CA", "[", "1", "]"}], "=", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"zb", "*", 
          RowBox[{"(", 
           RowBox[{"2", "-", 
            RowBox[{"2", "*", "zb"}], "+", 
            RowBox[{"zb", "^", "2"}]}], ")"}]}], ")"}], "/", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "zb"}], ")"}], "^", "2"}]}], ")"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"2", "*", "u", "*", "zb", "*", 
        RowBox[{"(", 
         RowBox[{"2", "-", 
          RowBox[{"2", "*", "zb"}], "+", 
          RowBox[{"zb", "^", "2"}]}], ")"}]}], ")"}], "/", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "zb"}], ")"}], "^", "2"}]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"2", "*", 
        RowBox[{"u", "^", "2"}], "*", "zb", "*", 
        RowBox[{"(", 
         RowBox[{"2", "-", 
          RowBox[{"2", "*", "zb"}], "+", 
          RowBox[{"zb", "^", "2"}]}], ")"}]}], ")"}], "/", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "zb"}], ")"}], "^", "2"}]}]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"V21qqbarg11CF", "[", "1", "]"}], "=", 
   RowBox[{
    RowBox[{"-", "1"}], "+", 
    RowBox[{"2", "*", "u"}], "-", 
    RowBox[{"2", "*", 
     RowBox[{"u", "^", "2"}]}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"V21qqbarg11CF", "[", "2", "]"}], "=", 
   RowBox[{
    RowBox[{"-", "1"}], "+", 
    RowBox[{"2", "*", "u"}], "-", 
    RowBox[{"2", "*", 
     RowBox[{"u", "^", "2"}]}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"V21qqbarg11CF", "[", "3", "]"}], "=", 
   RowBox[{
    RowBox[{"3", "/", "2"}], "-", 
    RowBox[{"3", "*", "u"}], "+", 
    RowBox[{"3", "*", 
     RowBox[{"u", "^", "2"}]}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"V21qqbarg11CF", "[", "4", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "4"}], "*", "u", "*", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "2"}], "+", "zb"}], ")"}]}], "+", 
    RowBox[{"4", "*", 
     RowBox[{"u", "^", "2"}], "*", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "2"}], "+", "zb"}], ")"}]}], "+", 
    RowBox[{"2", "*", "zb"}], "+", 
    RowBox[{"zb", "/", 
     RowBox[{"(", 
      RowBox[{"2", "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", "u", "+", 
          RowBox[{"u", "*", "zb"}]}], ")"}], "^", "2"}]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "-", "zb"}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"1", "-", "u", "+", 
       RowBox[{"u", "*", "zb"}]}], ")"}]}], "+", 
    RowBox[{"zb", "/", 
     RowBox[{"(", 
      RowBox[{"2", "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "u"}], "-", "zb", "+", 
          RowBox[{"u", "*", "zb"}]}], ")"}], "^", "2"}]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "+", "zb"}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "u"}], "-", "zb", "+", 
       RowBox[{"u", "*", "zb"}]}], ")"}]}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.756443408522974*^9, 3.756443481481113*^9}, {
   3.756443532579549*^9, 3.756443562652102*^9}, {3.756443619754573*^9, 
   3.7564436616796*^9}, {3.756443720056432*^9, 3.7564437631237288`*^9}, {
   3.756443828262183*^9, 3.756443856964053*^9}, {3.756443915811754*^9, 
   3.7564440041311083`*^9}, {3.756444077876575*^9, 3.7564442459599533`*^9}, {
   3.756444276362252*^9, 3.7564443152337923`*^9}, {3.756444354882093*^9, 
   3.756444651032658*^9}, 3.756444704356285*^9, {3.756445380418952*^9, 
   3.7564454212230053`*^9}, {3.7564706579512444`*^9, 3.756470658002159*^9}, {
   3.759549860869666*^9, 3.7595498620718184`*^9}, {3.7595501081819477`*^9, 
   3.759550157070386*^9}, {3.819693932923498*^9, 3.819693932960919*^9}, {
   3.819703628795045*^9, 3.819703706188959*^9}, {3.819703761076579*^9, 
   3.81970382100494*^9}, {3.819703890753602*^9, 3.819703892718828*^9}, {
   3.819703938397314*^9, 3.8197039770934067`*^9}, {3.819704140060285*^9, 
   3.819704239199608*^9}, {3.819704280763412*^9, 3.819704341384201*^9}, {
   3.8197043963629704`*^9, 3.819704398836978*^9}, {3.819704434654228*^9, 
   3.819704458897393*^9}, 3.819705866767057*^9, {3.8197076019305553`*^9, 
   3.8197076020410213`*^9}, {3.820052261030488*^9, 3.820052274099958*^9}, {
   3.820058409737504*^9, 3.820058449174715*^9}, {3.8200584850825043`*^9, 
   3.820058534136747*^9}, {3.8200587736460857`*^9, 3.820058779700012*^9}, 
   3.820122726540011*^9, 3.820124888265627*^9, {3.820134104282247*^9, 
   3.820134137530402*^9}, {3.821434588070415*^9, 3.8214345988942432`*^9}, {
   3.8214382267700977`*^9, 3.821438267726372*^9}, {3.821438300317606*^9, 
   3.821438336196878*^9}, 3.823319189680987*^9, {3.8295364375076237`*^9, 
   3.8295364460647163`*^9}},ExpressionUUID->"c153e02b-2c72-4bbd-88ce-\
d48d41063f69"]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["Octet: 88", "Chapter",
 CellChangeTimes->{{3.819704791857774*^9, 3.819704809520092*^9}, {
  3.8293813332822647`*^9, 
  3.829381334234124*^9}},ExpressionUUID->"208a81dc-8bc6-4d6a-8301-\
46e15306b1c9"],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox["V", 
   RowBox[{"[", 
    RowBox[{"2", ",", "0"}], "]"}]], 
  TraditionalForm]],ExpressionUUID->"b6e1839b-eacb-4f5e-8b51-6a8085566fa0"]], \
"Subchapter",
 CellChangeTimes->{{3.756470669566337*^9, 3.756470675882063*^9}, {
  3.819701298661942*^9, 3.8197012986646843`*^9}, {3.8197036518412037`*^9, 
  3.819703651995129*^9}},ExpressionUUID->"9c86baf7-b470-4e7a-841b-\
51a443856699"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"V20qqbarg88", "=", 
    RowBox[{"cqqbarg88", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"CA", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Deltazbar", " ", "D20qqbargCA"}], "+", "R20qqbarg88CA"}], 
         ")"}]}], "+", 
       RowBox[{"CF", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Deltazbar", " ", "D20qqbargCF"}], "+", "R20qqbargCF"}], 
         ")"}]}]}], ")"}]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"R20qqbarg88CA", "=", 
    RowBox[{
     RowBox[{"V20qqbarg88CA", "[", "10", "]"}], "+", 
     RowBox[{
      RowBox[{"V20qqbarg88CA", "[", "4", "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "+", 
        RowBox[{"u", "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "zb"}], ")"}]}]}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"V20qqbarg88CA", "[", "5", "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "zb"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"V20qqbarg88CA", "[", "6", "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "u"}], ")"}], "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "zb"}], ")"}]}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"V20qqbarg88CA", "[", "7", "]"}], "*", 
      RowBox[{"Log", "[", "zb", "]"}]}], "+", 
     RowBox[{
      RowBox[{"V20qqbarg88CA", "[", "8", "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"u", "-", 
        RowBox[{"u", "*", "zb"}]}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"V20qqbarg88CA", "[", "9", "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"u", "+", "zb", "-", 
        RowBox[{"u", "*", "zb"}]}], "]"}]}]}]}], ";"}], "\[IndentingNewLine]",
   "\n"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"V20qqbarg88CA", "[", "4", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"3", "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "zb"}], ")"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"2", "*", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"u", "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "zb"}], ")"}]}]}], ")"}]}], ")"}]}], "-", 
    RowBox[{"u", "/", "zb"}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"u", "^", "2"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "zb"}], ")"}]}], ")"}], "/", "zb"}], "-", 
    RowBox[{"zb", "/", 
     RowBox[{"(", 
      RowBox[{"2", "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", "u", "+", 
          RowBox[{"u", "*", "zb"}]}], ")"}], "^", "2"}]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"5", "-", "zb"}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"2", "*", 
       RowBox[{"(", 
        RowBox[{"1", "-", "u", "+", 
         RowBox[{"u", "*", "zb"}]}], ")"}]}], ")"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", "zb", "+", 
       RowBox[{"zb", "^", "2"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"2", "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "zb"}], ")"}], "*", "zb"}], ")"}]}]}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"V20qqbarg88CA", "[", "5", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "+", "zb", "-", 
       RowBox[{"2", "*", 
        RowBox[{"zb", "^", "2"}]}], "+", 
       RowBox[{"2", "*", 
        RowBox[{"zb", "^", "3"}]}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "zb"}], ")"}], "^", "2"}], "*", "zb"}], 
      ")"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"2", "*", "u", "*", 
       RowBox[{"(", 
        RowBox[{"1", "+", "zb", "-", 
         RowBox[{"3", "*", 
          RowBox[{"zb", "^", "2"}]}], "+", 
         RowBox[{"3", "*", 
          RowBox[{"zb", "^", "3"}]}]}], ")"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "zb"}], ")"}], "^", "2"}], "*", "zb"}], 
      ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"2", "*", 
       RowBox[{"u", "^", "2"}], "*", 
       RowBox[{"(", 
        RowBox[{"1", "+", "zb", "-", 
         RowBox[{"3", "*", 
          RowBox[{"zb", "^", "2"}]}], "+", 
         RowBox[{"3", "*", 
          RowBox[{"zb", "^", "3"}]}]}], ")"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "zb"}], ")"}], "^", "2"}], "*", "zb"}], 
      ")"}]}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"V20qqbarg88CA", "[", "6", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "-", 
       RowBox[{"3", "*", "zb"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"4", "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"u", "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "zb"}], ")"}]}], "-", "zb"}], ")"}]}], 
      ")"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"3", "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "zb"}], ")"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"4", "*", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"u", "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "zb"}], ")"}]}]}], ")"}]}], ")"}]}], "+", 
    RowBox[{"zb", "/", 
     RowBox[{"(", 
      RowBox[{"4", "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", "u", "+", 
          RowBox[{"u", "*", "zb"}]}], ")"}], "^", "2"}]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "5"}], "+", "zb"}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"4", "*", 
       RowBox[{"(", 
        RowBox[{"1", "-", "u", "+", 
         RowBox[{"u", "*", "zb"}]}], ")"}]}], ")"}]}], "-", 
    RowBox[{"zb", "/", 
     RowBox[{"(", 
      RowBox[{"4", "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "u"}], "-", "zb", "+", 
          RowBox[{"u", "*", "zb"}]}], ")"}], "^", "2"}]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "zb"}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"4", "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "u"}], "-", "zb", "+", 
         RowBox[{"u", "*", "zb"}]}], ")"}]}], ")"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"2", "*", "zb"}], "-", 
       RowBox[{"4", "*", 
        RowBox[{"zb", "^", "2"}]}], "+", 
       RowBox[{"3", "*", 
        RowBox[{"zb", "^", "3"}]}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"2", "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "zb"}], ")"}], "^", "2"}], "*", "zb"}], 
      ")"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"u", "^", "2"}], "*", 
       RowBox[{"(", 
        RowBox[{"1", "+", "zb", "-", 
         RowBox[{"3", "*", 
          RowBox[{"zb", "^", "2"}]}], "+", 
         RowBox[{"3", "*", 
          RowBox[{"zb", "^", "3"}]}]}], ")"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "zb"}], ")"}], "^", "2"}], "*", "zb"}], 
      ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"u", "*", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"2", "*", "zb"}], "-", 
         RowBox[{"5", "*", 
          RowBox[{"zb", "^", "2"}]}], "+", 
         RowBox[{"4", "*", 
          RowBox[{"zb", "^", "3"}]}]}], ")"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "zb"}], ")"}], "^", "2"}], "*", "zb"}], 
      ")"}]}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"V20qqbarg88CA", "[", "7", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "3"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "zb"}], ")"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"4", "*", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"u", "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "zb"}], ")"}]}]}], ")"}]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"3", "*", "zb"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"4", "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"u", "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "zb"}], ")"}]}], "-", "zb"}], ")"}]}], 
      ")"}]}], "+", 
    RowBox[{"zb", "/", 
     RowBox[{"(", 
      RowBox[{"4", "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", "u", "+", 
          RowBox[{"u", "*", "zb"}]}], ")"}], "^", "2"}]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "5"}], "+", "zb"}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"4", "*", 
       RowBox[{"(", 
        RowBox[{"1", "-", "u", "+", 
         RowBox[{"u", "*", "zb"}]}], ")"}]}], ")"}]}], "+", 
    RowBox[{"zb", "/", 
     RowBox[{"(", 
      RowBox[{"4", "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "u"}], "-", "zb", "+", 
          RowBox[{"u", "*", "zb"}]}], ")"}], "^", "2"}]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", "zb"}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"4", "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "u"}], "-", "zb", "+", 
         RowBox[{"u", "*", "zb"}]}], ")"}]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"2", "-", 
       RowBox[{"3", "*", "zb"}], "+", 
       RowBox[{"2", "*", 
        RowBox[{"zb", "^", "2"}]}]}], ")"}], "/", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "zb"}], ")"}], "^", "2"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"2", "*", "u", "*", 
       RowBox[{"(", 
        RowBox[{"2", "-", 
         RowBox[{"3", "*", "zb"}], "+", 
         RowBox[{"2", "*", 
          RowBox[{"zb", "^", "2"}]}]}], ")"}]}], ")"}], "/", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "zb"}], ")"}], "^", "2"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"2", "*", 
       RowBox[{"u", "^", "2"}], "*", 
       RowBox[{"(", 
        RowBox[{"2", "-", 
         RowBox[{"3", "*", "zb"}], "+", 
         RowBox[{"2", "*", 
          RowBox[{"zb", "^", "2"}]}]}], ")"}]}], ")"}], "/", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "zb"}], ")"}], "^", "2"}]}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"V20qqbarg88CA", "[", "8", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"3", "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "zb"}], ")"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"4", "*", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"u", "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "zb"}], ")"}]}]}], ")"}]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"3", "*", "zb"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"4", "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"u", "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "zb"}], ")"}]}], "-", "zb"}], ")"}]}], 
      ")"}]}], "-", 
    RowBox[{"zb", "/", 
     RowBox[{"(", 
      RowBox[{"4", "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", "u", "+", 
          RowBox[{"u", "*", "zb"}]}], ")"}], "^", "2"}]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"5", "-", "zb"}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"4", "*", 
       RowBox[{"(", 
        RowBox[{"1", "-", "u", "+", 
         RowBox[{"u", "*", "zb"}]}], ")"}]}], ")"}]}], "+", 
    RowBox[{"zb", "/", 
     RowBox[{"(", 
      RowBox[{"4", "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "u"}], "-", "zb", "+", 
          RowBox[{"u", "*", "zb"}]}], ")"}], "^", "2"}]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", "zb"}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"4", "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "u"}], "-", "zb", "+", 
         RowBox[{"u", "*", "zb"}]}], ")"}]}], ")"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"zb", "^", "3"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"2", "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "zb"}], ")"}], "^", "2"}], "*", "zb"}], 
      ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"u", "*", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{"zb", "^", "2"}], "+", 
         RowBox[{"2", "*", 
          RowBox[{"zb", "^", "3"}]}]}], ")"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "zb"}], ")"}], "^", "2"}], "*", "zb"}], 
      ")"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"u", "^", "2"}], "*", 
       RowBox[{"(", 
        RowBox[{"1", "+", "zb", "-", 
         RowBox[{"3", "*", 
          RowBox[{"zb", "^", "2"}]}], "+", 
         RowBox[{"3", "*", 
          RowBox[{"zb", "^", "3"}]}]}], ")"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "zb"}], ")"}], "^", "2"}], "*", "zb"}], 
      ")"}]}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"V20qqbarg88CA", "[", "9", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "-", 
       RowBox[{"3", "*", "zb"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"2", "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"u", "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "zb"}], ")"}]}], "-", "zb"}], ")"}]}], 
      ")"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"u", "^", "2"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "zb"}], ")"}]}], ")"}], "/", "zb"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"u", "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"2", "*", "zb"}]}], ")"}]}], ")"}], "/", "zb"}], "-", 
    RowBox[{"zb", "/", 
     RowBox[{"(", 
      RowBox[{"2", "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "u"}], "-", "zb", "+", 
          RowBox[{"u", "*", "zb"}]}], ")"}], "^", "2"}]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "zb"}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"2", "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "u"}], "-", "zb", "+", 
         RowBox[{"u", "*", "zb"}]}], ")"}]}], ")"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{"3", "*", "zb"}], "+", 
       RowBox[{"3", "*", 
        RowBox[{"zb", "^", "2"}]}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"2", "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "zb"}], ")"}], "*", "zb"}], ")"}]}]}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"V20qqbarg88CA", "[", "10", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "3"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "zb"}], ")"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"2", "*", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"u", "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "zb"}], ")"}]}]}], ")"}]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", "zb"}], ")"}], "*", 
       RowBox[{"zb", "^", "2"}]}], ")"}], "/", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "zb"}], ")"}], "^", "2"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"3", "*", "zb"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"2", "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"u", "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "zb"}], ")"}]}], "-", "zb"}], ")"}]}], 
      ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"3", "*", "zb"}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"4", "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", "u", "+", 
          RowBox[{"u", "*", "zb"}]}], ")"}], "^", "2"}]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "7"}], "+", 
       RowBox[{"3", "*", "zb"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"4", "*", 
       RowBox[{"(", 
        RowBox[{"1", "-", "u", "+", 
         RowBox[{"u", "*", "zb"}]}], ")"}]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"3", "*", "zb"}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"4", "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "u"}], "-", "zb", "+", 
          RowBox[{"u", "*", "zb"}]}], ")"}], "^", "2"}]}], ")"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"3", "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "zb"}], ")"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"4", "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "u"}], "-", "zb", "+", 
         RowBox[{"u", "*", "zb"}]}], ")"}]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"u", "*", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"4", "*", "zb"}], "+", 
         RowBox[{"zb", "^", "2"}]}], ")"}]}], ")"}], "/", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "zb"}], ")"}], "^", "2"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"u", "^", "2"}], "*", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"4", "*", "zb"}], "+", 
         RowBox[{"zb", "^", "2"}]}], ")"}]}], ")"}], "/", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "zb"}], ")"}], "^", "2"}]}]}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.756443408522974*^9, 3.756443481481113*^9}, {
   3.756443532579549*^9, 3.756443562652102*^9}, {3.756443619754573*^9, 
   3.7564436616796*^9}, {3.756443720056432*^9, 3.7564437631237288`*^9}, {
   3.756443828262183*^9, 3.756443856964053*^9}, {3.756443915811754*^9, 
   3.7564440041311083`*^9}, {3.756444077876575*^9, 3.7564442459599533`*^9}, {
   3.756444276362252*^9, 3.7564443152337923`*^9}, {3.756444354882093*^9, 
   3.756444651032658*^9}, 3.756444704356285*^9, {3.756445380418952*^9, 
   3.7564454212230053`*^9}, {3.7564706579512444`*^9, 3.756470658002159*^9}, {
   3.759549860869666*^9, 3.7595498620718184`*^9}, {3.7595501081819477`*^9, 
   3.759550157070386*^9}, {3.819693932923498*^9, 3.819693932960919*^9}, {
   3.819703628795045*^9, 3.819703706188959*^9}, {3.819703761076579*^9, 
   3.81970382100494*^9}, {3.819703890753602*^9, 3.819703892718828*^9}, {
   3.819703938397314*^9, 3.8197039770934067`*^9}, 3.819704164813613*^9, {
   3.819704811866745*^9, 3.819704843467472*^9}, 3.819705595568012*^9, {
   3.819705721557604*^9, 3.819705750454853*^9}, {3.820052278157421*^9, 
   3.820052296593972*^9}, 3.820058568936845*^9, {3.820058660972065*^9, 
   3.82005870152861*^9}, {3.820058788649658*^9, 3.820058798094697*^9}, 
   3.820122730044716*^9, {3.8201341586232033`*^9, 3.820134166762813*^9}, {
   3.8214346067111273`*^9, 3.821434611263229*^9}, 3.8214383626523542`*^9, {
   3.821438427934001*^9, 3.821438458885775*^9}, 3.82143869975814*^9, 
   3.8214387500702763`*^9, {3.821438810192357*^9, 3.821438937241708*^9}, 
   3.8233191961147757`*^9, {3.8295364836233177`*^9, 
   3.829536490527575*^9}},ExpressionUUID->"57efb56f-18e3-4726-8818-\
c5c530e7f4af"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox["V", 
   RowBox[{"[", 
    RowBox[{"2", ",", "1"}], "]"}]], 
  TraditionalForm]],ExpressionUUID->"b83f87d6-827f-4a6b-9616-7f61e9d68309"]], \
"Subchapter",
 CellChangeTimes->{{3.7564707660874968`*^9, 3.7564707689950733`*^9}, {
  3.8197039918808193`*^9, 
  3.81970399228364*^9}},ExpressionUUID->"73832d73-53ce-4b43-a7ab-\
dfe2278b1e8f"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"V21qqbarg88", "=", 
    RowBox[{"cqqbarg88", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"CA", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"L0zbar", " ", "S21qqbarg88CA"}], "+", 
          RowBox[{"Deltazbar", " ", "D21qqbarg88CA"}], "+", "R21qqbarg88CA"}],
          ")"}]}], "+", 
       RowBox[{"CF", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"L0zbar", " ", "S21qqbargCF"}], "+", 
          RowBox[{"Deltazbar", " ", "D21qqbargCF"}], "+", "R21qqbargCF"}], 
         ")"}]}]}], ")"}]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"S21qqbarg88CA", "=", 
   RowBox[{
    RowBox[{"-", "2"}], "+", 
    RowBox[{"4", "*", "u"}], "-", 
    RowBox[{"4", "*", 
     RowBox[{"u", "^", "2"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"D21qqbarg88CA", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"V21qqbarg88CA", "[", "1", "]"}], "*", 
     RowBox[{"Log", "[", 
      RowBox[{"1", "-", "u"}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"V21qqbarg88CA", "[", "2", "]"}], "*", 
     RowBox[{"Log", "[", "u", "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"R21qqbarg88CA", "=", 
    RowBox[{"V21qqbarg88CA", "[", "3", "]"}]}], ";"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"V21qqbarg88CA", "[", "1", "]"}], "=", 
   RowBox[{
    RowBox[{"1", "/", "2"}], "-", "u", "+", 
    RowBox[{"u", "^", "2"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"V21qqbarg88CA", "[", "2", "]"}], "=", 
   RowBox[{
    RowBox[{"1", "/", "2"}], "-", "u", "+", 
    RowBox[{"u", "^", "2"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"V21qqbarg88CA", "[", "3", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "zb"}], "/", 
     RowBox[{"(", 
      RowBox[{"4", "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", "u", "+", 
          RowBox[{"u", "*", "zb"}]}], ")"}], "^", "2"}]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "+", "zb"}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"2", "*", 
       RowBox[{"(", 
        RowBox[{"1", "-", "u", "+", 
         RowBox[{"u", "*", "zb"}]}], ")"}]}], ")"}]}], "-", 
    RowBox[{"zb", "/", 
     RowBox[{"(", 
      RowBox[{"4", "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "u"}], "-", "zb", "+", 
          RowBox[{"u", "*", "zb"}]}], ")"}], "^", "2"}]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "-", "zb"}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"2", "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "u"}], "-", "zb", "+", 
         RowBox[{"u", "*", "zb"}]}], ")"}]}], ")"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"zb", "*", 
       RowBox[{"(", 
        RowBox[{"3", "-", 
         RowBox[{"4", "*", "zb"}], "+", 
         RowBox[{"2", "*", 
          RowBox[{"zb", "^", "2"}]}]}], ")"}]}], ")"}], "/", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "zb"}], ")"}], "^", "2"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"2", "*", "u", "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", 
         RowBox[{"7", "*", "zb"}], "-", 
         RowBox[{"6", "*", 
          RowBox[{"zb", "^", "2"}]}], "+", 
         RowBox[{"2", "*", 
          RowBox[{"zb", "^", "3"}]}]}], ")"}]}], ")"}], "/", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "zb"}], ")"}], "^", "2"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"2", "*", 
       RowBox[{"u", "^", "2"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", 
         RowBox[{"7", "*", "zb"}], "-", 
         RowBox[{"6", "*", 
          RowBox[{"zb", "^", "2"}]}], "+", 
         RowBox[{"2", "*", 
          RowBox[{"zb", "^", "3"}]}]}], ")"}]}], ")"}], "/", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "zb"}], ")"}], "^", "2"}]}]}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.756443408522974*^9, 3.756443481481113*^9}, {
   3.756443532579549*^9, 3.756443562652102*^9}, {3.756443619754573*^9, 
   3.7564436616796*^9}, {3.756443720056432*^9, 3.7564437631237288`*^9}, {
   3.756443828262183*^9, 3.756443856964053*^9}, {3.756443915811754*^9, 
   3.7564440041311083`*^9}, {3.756444077876575*^9, 3.7564442459599533`*^9}, {
   3.756444276362252*^9, 3.7564443152337923`*^9}, {3.756444354882093*^9, 
   3.756444651032658*^9}, 3.756444704356285*^9, {3.756445380418952*^9, 
   3.7564454212230053`*^9}, {3.7564706579512444`*^9, 3.756470658002159*^9}, {
   3.759549860869666*^9, 3.7595498620718184`*^9}, {3.7595501081819477`*^9, 
   3.759550157070386*^9}, {3.819693932923498*^9, 3.819693932960919*^9}, {
   3.819703628795045*^9, 3.819703706188959*^9}, {3.819703761076579*^9, 
   3.81970382100494*^9}, {3.819703890753602*^9, 3.819703892718828*^9}, {
   3.819703938397314*^9, 3.8197039770934067`*^9}, {3.819704140060285*^9, 
   3.819704239199608*^9}, {3.819704280763412*^9, 3.819704341384201*^9}, {
   3.8197043963629704`*^9, 3.819704398836978*^9}, {3.819704434654228*^9, 
   3.819704458897393*^9}, {3.819705801643697*^9, 3.8197058608224087`*^9}, {
   3.819705945727708*^9, 3.819705964375874*^9}, {3.8197060295191402`*^9, 
   3.8197060541658993`*^9}, {3.819707597154544*^9, 3.819707597250023*^9}, {
   3.820052300648448*^9, 3.820052305951851*^9}, {3.8200588204250593`*^9, 
   3.820058840401177*^9}, {3.820058880698288*^9, 3.820058915820257*^9}, 
   3.820122733555184*^9, {3.820124195962461*^9, 3.820124197476818*^9}, {
   3.8201254286885967`*^9, 3.820125428837672*^9}, {3.82013418232436*^9, 
   3.8201341966729183`*^9}, {3.821434613886149*^9, 3.821434621277483*^9}, {
   3.821438505562928*^9, 3.821438520167676*^9}, {3.82143859997546*^9, 
   3.8214386287316*^9}, 3.82331920261605*^9, {3.829536491334968*^9, 
   3.829536499291243*^9}},ExpressionUUID->"0e0f436f-cb0b-4286-bbc0-\
25296d7dedd8"]
}, Closed]]
}, Closed]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  RowBox[{"q", "\[Rule]", 
   RowBox[{"q", " ", "g"}]}], 
  TraditionalForm]],ExpressionUUID->"4bd59233-2ff9-47ab-991a-470cc76adafa"]], \
"Title",
 CellChangeTimes->{{3.7564467861735897`*^9, 3.756446807731131*^9}, {
  3.7595498622536383`*^9, 3.7595498622536592`*^9}, {3.759550952629313*^9, 
  3.759550954093617*^9}},ExpressionUUID->"f35acb58-457f-4c93-96f8-\
bd57b96adca1"],

Cell["\<\
The general colour structure of this kernel is given in eq. (4.23) and reads:\
\>", "Text",
 CellChangeTimes->{{3.7595551254301147`*^9, 3.75955514103762*^9}, 
   3.75972236782977*^9, {3.819692989585723*^9, 3.819693016744328*^9}, {
   3.819693462378582*^9, 3.819693462527947*^9}, {3.819693740009953*^9, 
   3.8196937671608763`*^9}, {3.81970263727276*^9, 3.819702637430098*^9}, {
   3.82150688950294*^9, 3.821506889959*^9}, {3.82496010627477*^9, 
   3.824960107275111*^9}, {3.82953796036495*^9, 
   3.8295379605083017`*^9}},ExpressionUUID->"3a10415c-5475-47ce-8a72-\
4a93a096035b"],

Cell["\<\
    V20qgqR1R2 = cqgqR1R2 * (CA * CF * (Deltazbar * D20qgqCA + R20qgqR1R2CA) \
+ CF^2 * (Deltazbar * D20qgqCF + R20qgqCF) + CF * beta0 * Deltazbar * \
D20qqgbeta)
    V21qgqR1R2 = cqgqR1R2 * (CA * CF * (L0zbar * S21qgqR1R2CA + Deltazbar * \
D21qgqR1R2CA + R21qgqR1R2CA) + CF^2 * (L0zbar * S21qgqCF + Deltazbar * \
D21qgqCF + R21qgqCF) + CF * beta0 * Deltazbar * D21qqgbeta)\
\>", "Text",
 CellChangeTimes->{{3.81969393284004*^9, 3.8196939371730137`*^9}, {
   3.8196943988561974`*^9, 3.819694459755909*^9}, 3.819695569438875*^9, {
   3.819695599862255*^9, 3.819695620983055*^9}, {3.8197026420197906`*^9, 
   3.8197027173477287`*^9}, {3.819702776464388*^9, 3.8197028775445433`*^9}, {
   3.8197064682780123`*^9, 3.8197064751254673`*^9}, {3.8197068497554207`*^9, 
   3.819706934951374*^9}, {3.820058935838792*^9, 3.820058945566596*^9}, {
   3.823318898731205*^9, 3.82331890288626*^9}, {3.823583386341341*^9, 
   3.823583424921035*^9}, {3.829536516722905*^9, 
   3.829536519308238*^9}},ExpressionUUID->"094c6f88-e3ed-420d-9d76-\
8a851fc9f94e"],

Cell["\<\

Alternatively these kernels may be written as:\
\>", "Text",
 CellChangeTimes->{{3.820132630972969*^9, 3.8201326418046017`*^9}, 
   3.82331912479138*^9},ExpressionUUID->"5de27f39-1c32-4489-b30b-\
12daa2d8e45e"],

Cell["\<\
    V20qgqR1R2 = cqgqR1R2 * (Deltazbar * D20qgq + Deltazbar * Nf * D20qgq + \
R20qgqR1R2)
    V21qgqR1R2 = cqgqR1R2 * (Deltazbar * D21qgqR1R2 + Deltazbar * Nf * D21qgq \
+ L0zbar * S21qgqR1R2 + R20qgqR1R2)\
\>", "Text",
 CellChangeTimes->{{3.81969393284004*^9, 3.8196939371730137`*^9}, {
   3.8196943988561974`*^9, 3.819694459755909*^9}, 3.819695569438875*^9, {
   3.819695599862255*^9, 3.819695620983055*^9}, {3.819702735018606*^9, 
   3.819702736861928*^9}, 3.819954104677306*^9, {3.8200579428449497`*^9, 
   3.820057944404449*^9}, {3.820132696576095*^9, 3.820132784651161*^9}, {
   3.820132902102261*^9, 3.820132959987792*^9}, {3.82013316229247*^9, 
   3.820133174119578*^9}, {3.820133388658009*^9, 3.820133399418263*^9}, {
   3.820133893547966*^9, 3.820133978047655*^9}, {3.820134026823505*^9, 
   3.820134039701784*^9}, {3.8201340714766407`*^9, 3.820134085748055*^9}, {
   3.820135118538986*^9, 3.820135227084917*^9}, {3.823318855463307*^9, 
   3.823318890566471*^9}, {3.8235834374123993`*^9, 3.8235834589514503`*^9}, {
   3.829536519749457*^9, 
   3.829536521227344*^9}},ExpressionUUID->"fd4ecce1-b8b6-42f7-b8a2-\
64349b305d6b"],

Cell["with coefficients", "Text",
 CellChangeTimes->{{3.823318863238285*^9, 
  3.8233188682223988`*^9}},ExpressionUUID->"e840b068-b177-491e-a222-\
62aa6d4719e8"],

Cell["\<\
    D20qgq = CA * CF * (D20qgqCA + 11/3 * D20qgqbeta) + CF^2 * D20qgqCF

    D20qgqNf = -2/3 * CF * D20qgqbeta

    R20qgqR1R2 = CA * CF * R20qgqR1R2CA + CF^2 * R20qgqCF\
\>", "Text",
 CellChangeTimes->{{3.8233188724625597`*^9, 3.823318908045054*^9}, {
   3.823319127255023*^9, 3.823319128240116*^9}, 3.823319234136118*^9, {
   3.829536521357185*^9, 
   3.82953652151681*^9}},ExpressionUUID->"4c614687-e297-44e1-97da-\
b03f18d382b7"],

Cell["and", "Text",
 CellChangeTimes->{{3.823319236932897*^9, 
  3.82331923715724*^9}},ExpressionUUID->"54b74dee-3971-456a-a59f-\
e2a186eab7ba"],

Cell["\<\
    S21qgqR1R2 = CA * CF * S21qgqR1R2CA + CF^2 * S21qgqCF

    D21qgq1 = CA * CF * (D21qgqR1R2CA + 11/3 * D21qgqbeta) + CF^2 * D21qgqCF

    D21qgqNf = -2/3 CF * D21qgqbeta

    R21qgq1 = CA * CF * R21qgqR1R2CA + CF^2 * R21qgqCF\
\>", "Text",
 CellChangeTimes->{
  3.823319244802953*^9, {3.829536521638242*^9, 
   3.82953652403576*^9}},ExpressionUUID->"d38b5f01-1db7-4a4f-a8c2-\
7917d35641b3"],

Cell[CellGroupData[{

Cell["Singlet: 11", "Chapter",
 CellChangeTimes->{{3.819704791857774*^9, 3.819704792783844*^9}, {
  3.829381338481824*^9, 
  3.8293813391701727`*^9}},ExpressionUUID->"6f243536-72f2-4ff8-970a-\
fc535bd807bb"],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox["V", 
   RowBox[{"[", 
    RowBox[{"2", ",", "0"}], "]"}]], 
  TraditionalForm]],ExpressionUUID->"a439b593-9dec-4ef7-b5db-ca9c77090da0"]], \
"Subchapter",
 CellChangeTimes->{{3.756470669566337*^9, 3.756470675882063*^9}, {
  3.819701298661942*^9, 3.8197012986646843`*^9}, {3.8197036518412037`*^9, 
  3.819703651995129*^9}},ExpressionUUID->"c22cf58a-0321-4d5c-96f8-\
7602f077d65c"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"V20qgq11", "=", 
    RowBox[{"cqgq11", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"CA", " ", "CF", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Deltazbar", " ", "D20qgqCA"}], "+", "R20qgq11CA"}], 
         ")"}]}], "+", 
       RowBox[{
        RowBox[{"CF", "^", "2"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Deltazbar", " ", "D20qgqCF"}], "+", "R20qgqCF"}], ")"}]}], 
       "+", 
       RowBox[{"CF", " ", "beta0", " ", "Deltazbar", " ", "D20qgqbeta"}]}], 
      ")"}]}]}], ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"D20qgqCA", "=", 
   RowBox[{
    RowBox[{"V20qgq11CA", "[", "4", "]"}], "+", 
    RowBox[{
     RowBox[{"V20qgq11CA", "[", "1", "]"}], "*", 
     RowBox[{"Log", "[", 
      RowBox[{"1", "-", "u"}], "]"}], "*", 
     RowBox[{"Log", "[", "u", "]"}]}], "+", 
    RowBox[{
     RowBox[{"V20qgq11CA", "[", "2", "]"}], "*", 
     RowBox[{
      RowBox[{"Log", "[", "u", "]"}], "^", "2"}]}], "+", 
    RowBox[{
     RowBox[{"V20qgq11CA", "[", "3", "]"}], "*", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", "u"}], "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"R20qgq11CA", "=", 
    RowBox[{
     RowBox[{"V20qgq11CA", "[", "11", "]"}], "+", 
     RowBox[{
      RowBox[{"V20qgq11CA", "[", "5", "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "+", 
        RowBox[{"u", "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "zb"}], ")"}]}]}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"V20qgq11CA", "[", "6", "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "zb"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"V20qgq11CA", "[", "7", "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "u"}], ")"}], "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "zb"}], ")"}]}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"V20qgq11CA", "[", "8", "]"}], "*", 
      RowBox[{"Log", "[", "zb", "]"}]}], "+", 
     RowBox[{
      RowBox[{"V20qgq11CA", "[", "9", "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"u", "-", 
        RowBox[{"u", "*", "zb"}]}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"V20qgq11CA", "[", "10", "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"u", "+", "zb", "-", 
        RowBox[{"u", "*", "zb"}]}], "]"}]}]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"D20qgqCF", "=", 
   RowBox[{
    RowBox[{"V20qgq11CF", "[", "4", "]"}], "+", 
    RowBox[{
     RowBox[{"V20qgq11CF", "[", "1", "]"}], "*", 
     RowBox[{"Log", "[", "u", "]"}]}], "+", 
    RowBox[{
     RowBox[{"V20qgq11CF", "[", "2", "]"}], "*", 
     RowBox[{
      RowBox[{"Log", "[", "u", "]"}], "^", "2"}]}], "+", 
    RowBox[{
     RowBox[{"V20qgq11CF", "[", "3", "]"}], "*", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", "u"}], "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"R20qgqCF", "=", 
    RowBox[{
     RowBox[{"V20qgq11CF", "[", "10", "]"}], "+", 
     RowBox[{
      RowBox[{"V20qgq11CF", "[", "5", "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "zb"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"V20qgq11CF", "[", "6", "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "u"}], ")"}], "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "zb"}], ")"}]}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"V20qgq11CF", "[", "7", "]"}], "*", 
      RowBox[{"Log", "[", "zb", "]"}]}], "+", 
     RowBox[{
      RowBox[{"V20qgq11CF", "[", "8", "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"u", "-", 
        RowBox[{"u", "*", "zb"}]}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"V20qgq11CF", "[", "9", "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"u", "+", "zb", "-", 
        RowBox[{"u", "*", "zb"}]}], "]"}]}]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"D20qgqbeta", "=", 
    RowBox[{
     RowBox[{"V20qgq11beta", "[", "2", "]"}], "+", 
     RowBox[{
      RowBox[{"V20qgq11beta", "[", "1", "]"}], "*", 
      RowBox[{"Log", "[", "u", "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"V20qgq11CA", "[", "1", "]"}], "=", 
   RowBox[{"2", "+", 
    RowBox[{"4", "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "u"}], ")"}]}], "+", 
    RowBox[{"2", "*", "u"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"V20qgq11CA", "[", "2", "]"}], "=", 
   RowBox[{
    RowBox[{"-", "1"}], "-", 
    RowBox[{"2", "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "u"}], ")"}]}], "-", "u"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"V20qgq11CA", "[", "3", "]"}], "=", 
   RowBox[{"2", "+", 
    RowBox[{"4", "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "u"}], ")"}]}], "+", 
    RowBox[{"2", "*", "u"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"V20qgq11CA", "[", "4", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "1"}], "/", "3"}], "-", 
    RowBox[{"8", "/", 
     RowBox[{"(", 
      RowBox[{"3", "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "u"}], ")"}]}], ")"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"4", "*", "u"}], ")"}], "/", "3"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"V20qgq11CA", "[", "5", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"u", "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "zb"}], ")"}]}], ")"}], "/", "zb"}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"4", "*", "zb"}]}], ")"}], "/", "zb"}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"8", "*", 
       RowBox[{"zb", "^", "2"}]}], ")"}], "/", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "-", "u", "+", 
        RowBox[{"u", "*", "zb"}]}], ")"}], "^", "4"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"8", "*", "zb", "*", 
       RowBox[{"(", 
        RowBox[{"1", "+", "zb"}], ")"}]}], ")"}], "/", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "-", "u", "+", 
        RowBox[{"u", "*", "zb"}]}], ")"}], "^", "3"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"4", "*", 
       RowBox[{"(", 
        RowBox[{"3", "+", "zb"}], ")"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"1", "-", "u", "+", 
       RowBox[{"u", "*", "zb"}]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"2", "-", 
       RowBox[{"2", "*", "zb"}], "+", 
       RowBox[{"zb", "^", "2"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "u"}], ")"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "zb"}], ")"}], "*", "zb"}], ")"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"4", "*", 
       RowBox[{"(", 
        RowBox[{"4", "+", 
         RowBox[{"2", "*", "zb"}], "+", 
         RowBox[{"zb", "^", "2"}]}], ")"}]}], ")"}], "/", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "-", "u", "+", 
        RowBox[{"u", "*", "zb"}]}], ")"}], "^", "2"}]}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"V20qgq11CA", "[", "6", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "2"}], "+", 
       RowBox[{"2", "*", "zb"}], "-", 
       RowBox[{"zb", "^", "2"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "u"}], ")"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "zb"}], ")"}], "*", "zb"}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"2", "-", 
       RowBox[{"2", "*", "zb"}], "+", 
       RowBox[{"zb", "^", "2"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"zb", "*", 
       RowBox[{"(", 
        RowBox[{"1", "-", "u", "+", 
         RowBox[{"u", "*", "zb"}]}], ")"}]}], ")"}]}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"V20qgq11CA", "[", "7", "]"}], "=", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"u", "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "zb"}], ")"}]}], ")"}], "/", "zb"}], 
      ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"3", "*", "zb"}]}], ")"}], "/", "zb"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"4", "*", 
       RowBox[{"zb", "^", "2"}]}], ")"}], "/", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "-", "u", "+", 
        RowBox[{"u", "*", "zb"}]}], ")"}], "^", "4"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"4", "*", "zb", "*", 
       RowBox[{"(", 
        RowBox[{"1", "+", "zb"}], ")"}]}], ")"}], "/", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "-", "u", "+", 
        RowBox[{"u", "*", "zb"}]}], ")"}], "^", "3"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "2"}], "-", 
       RowBox[{"6", "*", "zb"}], "-", 
       RowBox[{"3", "*", 
        RowBox[{"zb", "^", "2"}]}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"zb", "*", 
       RowBox[{"(", 
        RowBox[{"1", "-", "u", "+", 
         RowBox[{"u", "*", "zb"}]}], ")"}]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"2", "*", 
       RowBox[{"(", 
        RowBox[{"4", "+", 
         RowBox[{"2", "*", "zb"}], "+", 
         RowBox[{"zb", "^", "2"}]}], ")"}]}], ")"}], "/", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "-", "u", "+", 
        RowBox[{"u", "*", "zb"}]}], ")"}], "^", "2"}]}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"V20qgq11CA", "[", "8", "]"}], "=", 
   RowBox[{"1", "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"4", "*", 
       RowBox[{"zb", "^", "2"}]}], ")"}], "/", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "-", "u", "+", 
        RowBox[{"u", "*", "zb"}]}], ")"}], "^", "4"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"4", "*", "zb", "*", 
       RowBox[{"(", 
        RowBox[{"1", "+", "zb"}], ")"}]}], ")"}], "/", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "-", "u", "+", 
        RowBox[{"u", "*", "zb"}]}], ")"}], "^", "3"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"2", "-", 
       RowBox[{"6", "*", "zb"}], "-", 
       RowBox[{"zb", "^", "2"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"zb", "*", 
       RowBox[{"(", 
        RowBox[{"1", "-", "u", "+", 
         RowBox[{"u", "*", "zb"}]}], ")"}]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "2"}], "+", 
       RowBox[{"2", "*", "zb"}], "-", 
       RowBox[{"zb", "^", "2"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "u"}], ")"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "zb"}], ")"}], "*", "zb"}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"2", "*", 
       RowBox[{"(", 
        RowBox[{"4", "+", 
         RowBox[{"2", "*", "zb"}], "+", 
         RowBox[{"zb", "^", "2"}]}], ")"}]}], ")"}], "/", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "-", "u", "+", 
        RowBox[{"u", "*", "zb"}]}], ")"}], "^", "2"}]}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"V20qgq11CA", "[", "9", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"u", "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "zb"}], ")"}]}], ")"}], "/", "zb"}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"3", "*", "zb"}]}], ")"}], "/", "zb"}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"4", "*", 
       RowBox[{"zb", "^", "2"}]}], ")"}], "/", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "-", "u", "+", 
        RowBox[{"u", "*", "zb"}]}], ")"}], "^", "4"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"4", "*", "zb", "*", 
       RowBox[{"(", 
        RowBox[{"1", "+", "zb"}], ")"}]}], ")"}], "/", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "-", "u", "+", 
        RowBox[{"u", "*", "zb"}]}], ")"}], "^", "3"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"2", "*", 
       RowBox[{"(", 
        RowBox[{"4", "+", "zb"}], ")"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"1", "-", "u", "+", 
       RowBox[{"u", "*", "zb"}]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"2", "-", 
       RowBox[{"2", "*", "zb"}], "+", 
       RowBox[{"zb", "^", "2"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "u"}], ")"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "zb"}], ")"}], "*", "zb"}], ")"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"2", "*", 
       RowBox[{"(", 
        RowBox[{"4", "+", 
         RowBox[{"2", "*", "zb"}], "+", 
         RowBox[{"zb", "^", "2"}]}], ")"}]}], ")"}], "/", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "-", "u", "+", 
        RowBox[{"u", "*", "zb"}]}], ")"}], "^", "2"}]}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"V20qgq11CA", "[", "10", "]"}], "=", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"u", "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "zb"}], ")"}]}], ")"}], "/", "zb"}], 
      ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"2", "*", "zb"}]}], ")"}], "/", "zb"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "2"}], "-", 
       RowBox[{"2", "*", "zb"}], "-", 
       RowBox[{"zb", "^", "2"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"zb", "*", 
       RowBox[{"(", 
        RowBox[{"1", "-", "u", "+", 
         RowBox[{"u", "*", "zb"}]}], ")"}]}], ")"}]}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"V20qgq11CA", "[", "11", "]"}], "=", 
    RowBox[{"1", "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"12", "*", 
        RowBox[{"zb", "^", "2"}]}], ")"}], "/", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "-", "u", "+", 
         RowBox[{"u", "*", "zb"}]}], ")"}], "^", "4"}]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"2", "*", 
        RowBox[{"(", 
         RowBox[{"1", "+", "zb"}], ")"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"1", "-", "u", "+", 
        RowBox[{"u", "*", "zb"}]}], ")"}]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"12", "*", 
        RowBox[{"(", 
         RowBox[{"zb", "+", 
          RowBox[{"zb", "^", "2"}]}], ")"}]}], ")"}], "/", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "-", "u", "+", 
         RowBox[{"u", "*", "zb"}]}], ")"}], "^", "3"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"2", "*", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"6", "*", "zb"}], "+", 
          RowBox[{"zb", "^", "2"}]}], ")"}]}], ")"}], "/", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "-", "u", "+", 
         RowBox[{"u", "*", "zb"}]}], ")"}], "^", "2"}]}]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"V20qgq11CF", "[", "1", "]"}], "=", 
   RowBox[{"3", "+", 
    RowBox[{"6", "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "u"}], ")"}]}], "+", 
    RowBox[{"3", "*", "u"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"V20qgq11CF", "[", "2", "]"}], "=", 
   RowBox[{"1", "+", 
    RowBox[{"2", "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "u"}], ")"}]}], "+", "u"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"V20qgq11CF", "[", "3", "]"}], "=", 
   RowBox[{
    RowBox[{"-", "2"}], "-", 
    RowBox[{"4", "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "u"}], ")"}]}], "-", 
    RowBox[{"2", "*", "u"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"V20qgq11CF", "[", "4", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "3"}], "+", 
       RowBox[{"Pi", "^", "2"}]}], ")"}], "/", "3"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"2", "*", 
       RowBox[{"Pi", "^", "2"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"3", "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "u"}], ")"}]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Pi", "^", "2"}], "*", "u"}], ")"}], "/", "3"}]}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"V20qgq11CF", "[", "5", "]"}], "=", 
   RowBox[{
    RowBox[{"2", "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "zb"}], ")"}], "*", "zb"}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"2", "*", "u"}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "zb"}], ")"}], "*", "zb"}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"2", "*", 
       RowBox[{"(", 
        RowBox[{"2", "-", 
         RowBox[{"2", "*", "zb"}], "+", 
         RowBox[{"zb", "^", "2"}]}], ")"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "u"}], ")"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "zb"}], ")"}], "*", "zb"}], ")"}]}]}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"V20qgq11CF", "[", "6", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"u", "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", "zb"}], ")"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "zb"}], ")"}]}], "-", 
    RowBox[{"zb", "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "zb"}], ")"}]}], "+", 
    RowBox[{"zb", "/", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "u"}], "-", "zb", "+", 
        RowBox[{"u", "*", "zb"}]}], ")"}], "^", "2"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"2", "-", "zb"}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "u"}], "-", "zb", "+", 
       RowBox[{"u", "*", "zb"}]}], ")"}]}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"V20qgq11CF", "[", "7", "]"}], "=", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"u", "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "zb"}], ")"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "zb"}], ")"}]}], ")"}]}], "+", 
    RowBox[{"zb", "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "zb"}], ")"}]}], "-", 
    RowBox[{"zb", "/", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "u"}], "-", "zb", "+", 
        RowBox[{"u", "*", "zb"}]}], ")"}], "^", "2"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "2"}], "+", "zb"}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "u"}], "-", "zb", "+", 
       RowBox[{"u", "*", "zb"}]}], ")"}]}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"V20qgq11CF", "[", "8", "]"}], "=", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{"(", 
      RowBox[{"zb", "/", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "u"}], "-", "zb", "+", 
          RowBox[{"u", "*", "zb"}]}], ")"}], "^", "2"}]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "2"}], "+", "zb"}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "u"}], "-", "zb", "+", 
       RowBox[{"u", "*", "zb"}]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "2"}], "+", 
       RowBox[{"zb", "^", "2"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "zb"}], ")"}], "*", "zb"}], ")"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"2", "*", 
       RowBox[{"(", 
        RowBox[{"2", "-", 
         RowBox[{"2", "*", "zb"}], "+", 
         RowBox[{"zb", "^", "2"}]}], ")"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "u"}], ")"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "zb"}], ")"}], "*", "zb"}], ")"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"u", "*", 
       RowBox[{"(", 
        RowBox[{"2", "-", 
         RowBox[{"2", "*", "zb"}], "+", 
         RowBox[{"zb", "^", "2"}]}], ")"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "zb"}], ")"}], "*", "zb"}], ")"}]}]}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"V20qgq11CF", "[", "9", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"2", "*", "u", "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "zb"}], ")"}]}], ")"}], "/", "zb"}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"2", "*", 
       RowBox[{"(", 
        RowBox[{"1", "+", "zb"}], ")"}]}], ")"}], "/", "zb"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"2", "*", "zb"}], ")"}], "/", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "u"}], "-", "zb", "+", 
        RowBox[{"u", "*", "zb"}]}], ")"}], "^", "2"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"2", "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", "zb"}], ")"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "u"}], "-", "zb", "+", 
       RowBox[{"u", "*", "zb"}]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"2", "*", 
       RowBox[{"(", 
        RowBox[{"2", "-", 
         RowBox[{"2", "*", "zb"}], "+", 
         RowBox[{"zb", "^", "2"}]}], ")"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "u"}], ")"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "zb"}], ")"}], "*", "zb"}], ")"}]}]}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"V20qgq11CF", "[", "10", "]"}], "=", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{"(", 
       RowBox[{"u", "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "zb"}], ")"}]}], ")"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"2", "*", "zb"}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "zb"}], ")"}]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"3", "*", "zb"}], ")"}], "/", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "u"}], "-", "zb", "+", 
         RowBox[{"u", "*", "zb"}]}], ")"}], "^", "2"}]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "u"}], "-", "zb", "+", 
        RowBox[{"u", "*", "zb"}]}], ")"}], "^", 
      RowBox[{"(", 
       RowBox[{"-", "1"}], ")"}]}]}]}], ";"}], "\n"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"V20qgq11beta", "[", "1", "]"}], "=", 
   RowBox[{
    RowBox[{"-", "1"}], "-", 
    RowBox[{"2", "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "u"}], ")"}]}], "-", "u"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"V20qgq11beta", "[", "2", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "5"}], "/", "3"}], "-", 
    RowBox[{"10", "/", 
     RowBox[{"(", 
      RowBox[{"3", "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "u"}], ")"}]}], ")"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"5", "*", "u"}], ")"}], "/", "3"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.756443408522974*^9, 3.756443481481113*^9}, {
   3.756443532579549*^9, 3.756443562652102*^9}, {3.756443619754573*^9, 
   3.7564436616796*^9}, {3.756443720056432*^9, 3.7564437631237288`*^9}, {
   3.756443828262183*^9, 3.756443856964053*^9}, {3.756443915811754*^9, 
   3.7564440041311083`*^9}, {3.756444077876575*^9, 3.7564442459599533`*^9}, {
   3.756444276362252*^9, 3.7564443152337923`*^9}, {3.756444354882093*^9, 
   3.756444651032658*^9}, 3.756444704356285*^9, {3.756445380418952*^9, 
   3.7564454212230053`*^9}, {3.7564706579512444`*^9, 3.756470658002159*^9}, {
   3.759549860869666*^9, 3.7595498620718184`*^9}, {3.7595501081819477`*^9, 
   3.759550157070386*^9}, {3.819693932923498*^9, 3.819693932960919*^9}, {
   3.819703628795045*^9, 3.819703706188959*^9}, {3.819703761076579*^9, 
   3.81970382100494*^9}, {3.819703890753602*^9, 3.819703892718828*^9}, {
   3.819703938397314*^9, 3.8197039770934067`*^9}, 3.819704164813613*^9, {
   3.819706554416457*^9, 3.819706578529047*^9}, {3.819707121935337*^9, 
   3.819707129275275*^9}, {3.819707179412156*^9, 3.819707197593191*^9}, {
   3.819707311634427*^9, 3.819707321559339*^9}, {3.819707355151394*^9, 
   3.819707405718484*^9}, {3.819707490194783*^9, 3.8197074918172483`*^9}, {
   3.819707530298682*^9, 3.819707576288453*^9}, {3.820052310889531*^9, 
   3.820052328302438*^9}, {3.820059171837566*^9, 3.820059229224926*^9}, {
   3.82005927321205*^9, 3.820059357274742*^9}, 3.820122736724327*^9, {
   3.8201352430325212`*^9, 3.820135395578512*^9}, {3.8214346256719522`*^9, 
   3.821434638022616*^9}, {3.8214392553869333`*^9, 3.821439302494341*^9}, {
   3.821439349583987*^9, 3.821439408536724*^9}, 3.823319258231113*^9, {
   3.829536544228937*^9, 
   3.82953655326248*^9}},ExpressionUUID->"82102f3c-3016-4fce-a3af-\
7fa28bf8e22d"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox["V", 
   RowBox[{"[", 
    RowBox[{"2", ",", "1"}], "]"}]], 
  TraditionalForm]],ExpressionUUID->"d1f7b9cb-872c-4187-9263-f3b5456683b4"]], \
"Subchapter",
 CellChangeTimes->{{3.7564707660874968`*^9, 3.7564707689950733`*^9}, {
  3.8197039918808193`*^9, 
  3.81970399228364*^9}},ExpressionUUID->"6b2708fa-4efc-4a1a-8536-\
aa3f240393da"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"V21qgq11", "=", 
    RowBox[{"cqgq11", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"CA", " ", "CF", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"L0zbar", " ", "S21qgq11CA"}], "+", " ", 
          RowBox[{"Deltazbar", " ", "D21qgq11CA"}], "+", "R21qgq11CA"}], 
         ")"}]}], "+", 
       RowBox[{
        RowBox[{"CF", "^", "2"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"L0zbar", " ", "S21qgqCF"}], "+", 
          RowBox[{"Deltazbar", " ", "D21qgqCF"}], "+", "R21qgqCF"}], ")"}]}], 
       "+", 
       RowBox[{"CF", " ", "beta0", " ", "Deltazbar", " ", "D21qgqbeta"}]}], 
      ")"}]}]}], ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"S21qgq11CA", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "2"}], "*", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"u", "^", "2"}]}], ")"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "u"}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"D21qgq11CA", "=", 
   RowBox[{
    RowBox[{"V21qgq11CA", "[", "1", "]"}], "*", 
    RowBox[{"Log", "[", 
     RowBox[{"1", "-", "u"}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"R21qgq11CA", "=", 
    RowBox[{"V21qgq11CA", "[", "2", "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"S21qgqCF", "=", "0"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"D21qgqCF", "=", 
   RowBox[{
    RowBox[{"V21qgq11CF", "[", "1", "]"}], "*", 
    RowBox[{"Log", "[", "u", "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"R21qgqCF", "=", 
    RowBox[{"V21qgq11CF", "[", "2", "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"D21qgqbeta", "=", 
    RowBox[{"V21qgq11beta", "[", "1", "]"}]}], ";"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"V21qgq11CA", "[", "1", "]"}], "=", 
   RowBox[{"2", "+", 
    RowBox[{"4", "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "u"}], ")"}]}], "+", 
    RowBox[{"2", "*", "u"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"V21qgq11CA", "[", "2", "]"}], "=", 
    RowBox[{
     RowBox[{"-", "2"}], "+", 
     RowBox[{"2", "*", "u"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"2", "*", "zb"}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "u"}], ")"}], "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "zb"}], ")"}]}], ")"}]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"4", "*", 
        RowBox[{"zb", "^", "2"}]}], ")"}], "/", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "-", "u", "+", 
         RowBox[{"u", "*", "zb"}]}], ")"}], "^", "4"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"2", "*", 
        RowBox[{"(", 
         RowBox[{"4", "+", "zb"}], ")"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"1", "-", "u", "+", 
        RowBox[{"u", "*", "zb"}]}], ")"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"4", "*", 
        RowBox[{"(", 
         RowBox[{"zb", "+", 
          RowBox[{"zb", "^", "2"}]}], ")"}]}], ")"}], "/", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "-", "u", "+", 
         RowBox[{"u", "*", "zb"}]}], ")"}], "^", "3"}]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"2", "*", 
        RowBox[{"(", 
         RowBox[{"4", "+", 
          RowBox[{"2", "*", "zb"}], "+", 
          RowBox[{"zb", "^", "2"}]}], ")"}]}], ")"}], "/", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "-", "u", "+", 
         RowBox[{"u", "*", "zb"}]}], ")"}], "^", "2"}]}]}]}], ";"}], 
  "\n"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"V21qgq11CF", "[", "1", "]"}], "=", 
   RowBox[{"2", "+", 
    RowBox[{"4", "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "u"}], ")"}]}], "+", 
    RowBox[{"2", "*", "u"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"V21qgq11CF", "[", "2", "]"}], "=", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"u", "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "zb"}], ")"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "zb"}], ")"}]}], "-", 
     RowBox[{"zb", "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "zb"}], ")"}]}], "+", 
     RowBox[{"zb", "/", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "u"}], "-", "zb", "+", 
         RowBox[{"u", "*", "zb"}]}], ")"}], "^", "2"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"2", "-", "zb"}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "u"}], "-", "zb", "+", 
        RowBox[{"u", "*", "zb"}]}], ")"}]}]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"V21qgq11beta", "[", "1", "]"}], "=", 
   RowBox[{
    RowBox[{"-", "1"}], "-", 
    RowBox[{"2", "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "u"}], ")"}]}], "-", "u"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.756443408522974*^9, 3.756443481481113*^9}, {
   3.756443532579549*^9, 3.756443562652102*^9}, {3.756443619754573*^9, 
   3.7564436616796*^9}, {3.756443720056432*^9, 3.7564437631237288`*^9}, {
   3.756443828262183*^9, 3.756443856964053*^9}, {3.756443915811754*^9, 
   3.7564440041311083`*^9}, {3.756444077876575*^9, 3.7564442459599533`*^9}, {
   3.756444276362252*^9, 3.7564443152337923`*^9}, {3.756444354882093*^9, 
   3.756444651032658*^9}, 3.756444704356285*^9, {3.756445380418952*^9, 
   3.7564454212230053`*^9}, {3.7564706579512444`*^9, 3.756470658002159*^9}, {
   3.759549860869666*^9, 3.7595498620718184`*^9}, {3.7595501081819477`*^9, 
   3.759550157070386*^9}, {3.819693932923498*^9, 3.819693932960919*^9}, {
   3.819703628795045*^9, 3.819703706188959*^9}, {3.819703761076579*^9, 
   3.81970382100494*^9}, {3.819703890753602*^9, 3.819703892718828*^9}, {
   3.819703938397314*^9, 3.8197039770934067`*^9}, {3.819704140060285*^9, 
   3.819704239199608*^9}, {3.819704280763412*^9, 3.819704341384201*^9}, {
   3.8197043963629704`*^9, 3.819704398836978*^9}, {3.819704434654228*^9, 
   3.819704458897393*^9}, 3.819705866767057*^9, {3.8197076478745403`*^9, 
   3.819707733387686*^9}, {3.8197077692349997`*^9, 3.8197078403268642`*^9}, {
   3.819707894344081*^9, 3.819707954477549*^9}, {3.8200523318608217`*^9, 
   3.820052342136921*^9}, 3.820059511817766*^9, {3.820059550122154*^9, 
   3.820059607165923*^9}, {3.820059731551457*^9, 3.820059791887785*^9}, 
   3.820122741971189*^9, {3.820135445081706*^9, 3.820135541781581*^9}, {
   3.8214346425981483`*^9, 3.821434653380724*^9}, {3.821439435570056*^9, 
   3.821439475658662*^9}, {3.8214395124794083`*^9, 3.821439566421043*^9}, 
   3.823319265182395*^9, {3.829536554546402*^9, 
   3.829536559606244*^9}},ExpressionUUID->"900a543f-a64e-493b-82ed-\
45803d437637"]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["Asymmetric octet: 8A", "Chapter",
 CellChangeTimes->{{3.819704791857774*^9, 3.819704792783844*^9}, {
  3.819707973826733*^9, 3.819707974545295*^9}, {3.819708078287945*^9, 
  3.819708083172906*^9}, {3.829381341481925*^9, 
  3.829381344985857*^9}},ExpressionUUID->"308a1064-3799-4567-97dc-\
7f1bc469dcb4"],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox["V", 
   RowBox[{"[", 
    RowBox[{"2", ",", "0"}], "]"}]], 
  TraditionalForm]],ExpressionUUID->"985c0667-52a7-4114-9107-fb06ecd4dbe2"]], \
"Subchapter",
 CellChangeTimes->{{3.756470669566337*^9, 3.756470675882063*^9}, {
  3.819701298661942*^9, 3.8197012986646843`*^9}, {3.8197036518412037`*^9, 
  3.819703651995129*^9}},ExpressionUUID->"2a2c7362-40b5-4975-bfbb-\
c434292dbeae"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"V20qgq8A", "=", 
    RowBox[{"cqgq8A", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"CA", " ", "CF", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Deltazbar", " ", "D20qgqCA"}], "+", "R20qgq8ACA"}], 
         ")"}]}], "+", 
       RowBox[{
        RowBox[{"CF", "^", "2"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Deltazbar", " ", "D20qgqCF"}], "+", "R20qgqCF"}], ")"}]}], 
       "+", 
       RowBox[{"CF", " ", "beta0", " ", "Deltazbar", " ", "D20qgqbeta"}]}], 
      ")"}]}]}], ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"R20qgq8ACA", "=", 
    RowBox[{
     RowBox[{"V20qgq8ACA", "[", "11", "]"}], "+", 
     RowBox[{
      RowBox[{"V20qgq8ACA", "[", "5", "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "+", 
        RowBox[{"u", "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "zb"}], ")"}]}]}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"V20qgq8ACA", "[", "6", "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "zb"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"V20qgq8ACA", "[", "7", "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "u"}], ")"}], "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "zb"}], ")"}]}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"V20qgq8ACA", "[", "8", "]"}], "*", 
      RowBox[{"Log", "[", "zb", "]"}]}], "+", 
     RowBox[{
      RowBox[{"V20qgq8ACA", "[", "9", "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"u", "-", 
        RowBox[{"u", "*", "zb"}]}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"V20qgq8ACA", "[", "10", "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"u", "+", "zb", "-", 
        RowBox[{"u", "*", "zb"}]}], "]"}]}]}]}], ";"}], "\[IndentingNewLine]",
   "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"V20qgq8ACA", "[", "5", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"u", "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "zb"}], ")"}]}], ")"}], "/", "zb"}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"3", "*", "zb"}]}], ")"}], "/", "zb"}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"4", "*", 
       RowBox[{"zb", "^", "2"}]}], ")"}], "/", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "-", "u", "+", 
        RowBox[{"u", "*", "zb"}]}], ")"}], "^", "4"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"4", "*", "zb", "*", 
       RowBox[{"(", 
        RowBox[{"1", "+", "zb"}], ")"}]}], ")"}], "/", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "-", "u", "+", 
        RowBox[{"u", "*", "zb"}]}], ")"}], "^", "3"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"2", "*", 
       RowBox[{"(", 
        RowBox[{"4", "+", 
         RowBox[{"2", "*", "zb"}], "+", 
         RowBox[{"zb", "^", "2"}]}], ")"}]}], ")"}], "/", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "-", "u", "+", 
        RowBox[{"u", "*", "zb"}]}], ")"}], "^", "2"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"2", "+", 
       RowBox[{"6", "*", "zb"}], "+", 
       RowBox[{"3", "*", 
        RowBox[{"zb", "^", "2"}]}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"zb", "*", 
       RowBox[{"(", 
        RowBox[{"1", "-", "u", "+", 
         RowBox[{"u", "*", "zb"}]}], ")"}]}], ")"}]}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"V20qgq8ACA", "[", "6", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "2"}], "+", 
       RowBox[{"2", "*", "zb"}], "-", 
       RowBox[{"zb", "^", "2"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "u"}], ")"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "zb"}], ")"}], "*", "zb"}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"2", "-", 
       RowBox[{"2", "*", "zb"}], "+", 
       RowBox[{"zb", "^", "2"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"zb", "*", 
       RowBox[{"(", 
        RowBox[{"1", "-", "u", "+", 
         RowBox[{"u", "*", "zb"}]}], ")"}]}], ")"}]}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"V20qgq8ACA", "[", "7", "]"}], "=", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"u", "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "zb"}], ")"}]}], ")"}], "/", "zb"}], 
      ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"2", "*", "zb"}]}], ")"}], "/", "zb"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"2", "*", 
       RowBox[{"zb", "^", "2"}]}], ")"}], "/", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "-", "u", "+", 
        RowBox[{"u", "*", "zb"}]}], ")"}], "^", "4"}]}], "-", 
    RowBox[{"zb", "/", 
     RowBox[{"(", 
      RowBox[{"2", "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "u"}], "-", "zb", "+", 
          RowBox[{"u", "*", "zb"}]}], ")"}], "^", "2"}]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "2"}], "+", "zb"}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"2", "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "u"}], "-", "zb", "+", 
         RowBox[{"u", "*", "zb"}]}], ")"}]}], ")"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"2", "*", 
       RowBox[{"(", 
        RowBox[{"zb", "+", 
         RowBox[{"zb", "^", "2"}]}], ")"}]}], ")"}], "/", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "-", "u", "+", 
        RowBox[{"u", "*", "zb"}]}], ")"}], "^", "3"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"4", "+", 
       RowBox[{"2", "*", "zb"}], "+", 
       RowBox[{"zb", "^", "2"}]}], ")"}], "/", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "-", "u", "+", 
        RowBox[{"u", "*", "zb"}]}], ")"}], "^", "2"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"4", "*", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{"3", "*", "zb"}], "+", 
         RowBox[{"2", "*", 
          RowBox[{"zb", "^", "2"}]}]}], ")"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"zb", "*", 
       RowBox[{"(", 
        RowBox[{"1", "-", "u", "+", 
         RowBox[{"u", "*", "zb"}]}], ")"}]}], ")"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"2", "*", 
       RowBox[{"(", 
        RowBox[{"3", "-", 
         RowBox[{"5", "*", "zb"}], "+", 
         RowBox[{"5", "*", 
          RowBox[{"zb", "^", "2"}]}]}], ")"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"u", "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "zb"}], ")"}]}]}], ")"}], "*", "zb"}], 
      ")"}]}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"V20qgq8ACA", "[", "8", "]"}], "=", 
   RowBox[{"1", "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"2", "*", 
       RowBox[{"zb", "^", "2"}]}], ")"}], "/", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "-", "u", "+", 
        RowBox[{"u", "*", "zb"}]}], ")"}], "^", "4"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"2", "*", "zb", "*", 
       RowBox[{"(", 
        RowBox[{"1", "+", "zb"}], ")"}]}], ")"}], "/", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "-", "u", "+", 
        RowBox[{"u", "*", "zb"}]}], ")"}], "^", "3"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "4"}], "-", "zb"}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"1", "-", "u", "+", 
       RowBox[{"u", "*", "zb"}]}], ")"}]}], "+", 
    RowBox[{"zb", "/", 
     RowBox[{"(", 
      RowBox[{"2", "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "u"}], "-", "zb", "+", 
          RowBox[{"u", "*", "zb"}]}], ")"}], "^", "2"}]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"2", "-", "zb"}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"2", "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "u"}], "-", "zb", "+", 
         RowBox[{"u", "*", "zb"}]}], ")"}]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"4", "+", 
       RowBox[{"2", "*", "zb"}], "+", 
       RowBox[{"zb", "^", "2"}]}], ")"}], "/", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "-", "u", "+", 
        RowBox[{"u", "*", "zb"}]}], ")"}], "^", "2"}]}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"V20qgq8ACA", "[", "9", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"5", "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "zb"}], ")"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"u", "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "zb"}], ")"}]}]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"u", "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "zb"}], ")"}]}], ")"}], "/", "zb"}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"2", "*", "zb"}]}], ")"}], "/", "zb"}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"2", "*", 
       RowBox[{"zb", "^", "2"}]}], ")"}], "/", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "-", "u", "+", 
        RowBox[{"u", "*", "zb"}]}], ")"}], "^", "4"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"9", "-", 
       RowBox[{"4", "*", "zb"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"1", "-", "u", "+", 
       RowBox[{"u", "*", "zb"}]}], ")"}]}], "+", 
    RowBox[{"zb", "/", 
     RowBox[{"(", 
      RowBox[{"2", "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "u"}], "-", "zb", "+", 
          RowBox[{"u", "*", "zb"}]}], ")"}], "^", "2"}]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"2", "-", "zb"}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"2", "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "u"}], "-", "zb", "+", 
         RowBox[{"u", "*", "zb"}]}], ")"}]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "4"}], "-", 
       RowBox[{"2", "*", "zb"}], "-", 
       RowBox[{"zb", "^", "2"}]}], ")"}], "/", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "-", "u", "+", 
        RowBox[{"u", "*", "zb"}]}], ")"}], "^", "2"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"2", "-", 
       RowBox[{"2", "*", "zb"}], "+", 
       RowBox[{"zb", "^", "2"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "u"}], ")"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "zb"}], ")"}], "*", "zb"}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"2", "*", 
       RowBox[{"(", 
        RowBox[{"zb", "+", 
         RowBox[{"zb", "^", "2"}]}], ")"}]}], ")"}], "/", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "-", "u", "+", 
        RowBox[{"u", "*", "zb"}]}], ")"}], "^", "3"}]}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"V20qgq8ACA", "[", "10", "]"}], "=", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"u", "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "zb"}], ")"}]}], ")"}], "/", "zb"}], 
      ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "+", "zb"}], ")"}], "/", "zb"}], "-", 
    RowBox[{"zb", "/", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "u"}], "-", "zb", "+", 
        RowBox[{"u", "*", "zb"}]}], ")"}], "^", "2"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "2"}], "+", "zb"}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "u"}], "-", "zb", "+", 
       RowBox[{"u", "*", "zb"}]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "2"}], "+", 
       RowBox[{"2", "*", "zb"}], "-", 
       RowBox[{"zb", "^", "2"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "u"}], ")"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "zb"}], ")"}], "*", "zb"}], ")"}]}]}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"V20qgq8ACA", "[", "11", "]"}], "=", 
   RowBox[{"1", "+", 
    RowBox[{"zb", "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "u"}], ")"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "zb"}], ")"}]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"6", "*", 
       RowBox[{"zb", "^", "2"}]}], ")"}], "/", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "-", "u", "+", 
        RowBox[{"u", "*", "zb"}]}], ")"}], "^", "4"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"6", "*", "zb", "*", 
       RowBox[{"(", 
        RowBox[{"1", "+", "zb"}], ")"}]}], ")"}], "/", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "-", "u", "+", 
        RowBox[{"u", "*", "zb"}]}], ")"}], "^", "3"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"2", "*", 
       RowBox[{"(", 
        RowBox[{"1", "+", "zb"}], ")"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"1", "-", "u", "+", 
       RowBox[{"u", "*", "zb"}]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"3", "*", "zb"}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"2", "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "u"}], "-", "zb", "+", 
          RowBox[{"u", "*", "zb"}]}], ")"}], "^", "2"}]}], ")"}]}], "+", 
    RowBox[{"1", "/", 
     RowBox[{"(", 
      RowBox[{"2", "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "u"}], "-", "zb", "+", 
         RowBox[{"u", "*", "zb"}]}], ")"}]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"8", "*", "zb"}], "+", 
       RowBox[{"zb", "^", "2"}]}], ")"}], "/", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "-", "u", "+", 
        RowBox[{"u", "*", "zb"}]}], ")"}], "^", "2"}]}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.756443408522974*^9, 3.756443481481113*^9}, {
   3.756443532579549*^9, 3.756443562652102*^9}, {3.756443619754573*^9, 
   3.7564436616796*^9}, {3.756443720056432*^9, 3.7564437631237288`*^9}, {
   3.756443828262183*^9, 3.756443856964053*^9}, {3.756443915811754*^9, 
   3.7564440041311083`*^9}, {3.756444077876575*^9, 3.7564442459599533`*^9}, {
   3.756444276362252*^9, 3.7564443152337923`*^9}, {3.756444354882093*^9, 
   3.756444651032658*^9}, 3.756444704356285*^9, {3.756445380418952*^9, 
   3.7564454212230053`*^9}, {3.7564706579512444`*^9, 3.756470658002159*^9}, {
   3.759549860869666*^9, 3.7595498620718184`*^9}, {3.7595501081819477`*^9, 
   3.759550157070386*^9}, {3.819693932923498*^9, 3.819693932960919*^9}, {
   3.819703628795045*^9, 3.819703706188959*^9}, {3.819703761076579*^9, 
   3.81970382100494*^9}, {3.819703890753602*^9, 3.819703892718828*^9}, {
   3.819703938397314*^9, 3.8197039770934067`*^9}, 3.819704164813613*^9, {
   3.819706554416457*^9, 3.819706578529047*^9}, {3.819707121935337*^9, 
   3.819707129275275*^9}, {3.819707179412156*^9, 3.819707197593191*^9}, {
   3.819707311634427*^9, 3.819707321559339*^9}, {3.819707355151394*^9, 
   3.819707405718484*^9}, {3.819707490194783*^9, 3.8197074918172483`*^9}, {
   3.819707530298682*^9, 3.819707576288453*^9}, {3.819708093792253*^9, 
   3.8197081345233803`*^9}, 3.8197086419553967`*^9, {3.819708760831085*^9, 
   3.819708795347208*^9}, 3.819713477933497*^9, {3.8200523453897038`*^9, 
   3.820052347829977*^9}, 3.8200599795661573`*^9, {3.820060032378254*^9, 
   3.820060034605215*^9}, {3.8200600783815203`*^9, 3.820060085038781*^9}, {
   3.82006014201265*^9, 3.8200601647122803`*^9}, 3.8201227456195297`*^9, {
   3.8201357330870237`*^9, 3.8201357559935207`*^9}, {3.821434659253886*^9, 
   3.821434662005989*^9}, 3.821440219251502*^9, {3.82144028632076*^9, 
   3.8214402989835157`*^9}, {3.821440333213236*^9, 3.821440399140341*^9}, {
   3.8215028319891653`*^9, 3.821502832474568*^9}, 3.823319272975909*^9, {
   3.829536576291576*^9, 
   3.8295365848145638`*^9}},ExpressionUUID->"13a41bc3-7e2d-4e0d-a658-\
664e77036a64"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox["V", 
   RowBox[{"[", 
    RowBox[{"2", ",", "1"}], "]"}]], 
  TraditionalForm]],ExpressionUUID->"b6f66189-d286-4975-8527-3e4f1a7a91df"]], \
"Subchapter",
 CellChangeTimes->{{3.7564707660874968`*^9, 3.7564707689950733`*^9}, {
  3.8197039918808193`*^9, 
  3.81970399228364*^9}},ExpressionUUID->"e8f787b5-d49f-4d0c-824a-\
df42211c2268"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"V21qgq8A", "=", 
    RowBox[{"cqgq8A", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"CA", " ", "CF", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"L0zbar", " ", "S21qgq8ACA"}], "+", " ", 
          RowBox[{"Deltazbar", " ", "D21qgq8ACA"}], "+", "R21qgq8ACA"}], 
         ")"}]}], "+", 
       RowBox[{
        RowBox[{"CF", "^", "2"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"L0zbar", " ", "S21qgqCF"}], "+", 
          RowBox[{"Deltazbar", " ", "D21qgqCF"}], "+", "R21qgqCF"}], ")"}]}], 
       "+", 
       RowBox[{"CF", " ", "beta0", " ", "Deltazbar", " ", "D21qgqbeta"}]}], 
      ")"}]}]}], ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"S21qgq8ACA", "=", "0"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"D21qgq8ACA", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"V21qgq8ACA", "[", "1", "]"}], "*", 
     RowBox[{"Log", "[", 
      RowBox[{"1", "-", "u"}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"V21qgq8ACA", "[", "2", "]"}], "*", 
     RowBox[{"Log", "[", "u", "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"R21qgq8ACA", "=", 
    RowBox[{"V21qgq8ACA", "[", "3", "]"}]}], ";"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"V21qgq8ACA", "[", "1", "]"}], "=", 
   RowBox[{"1", "+", 
    RowBox[{"2", "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "u"}], ")"}]}], "+", "u"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"V21qgq8ACA", "[", "2", "]"}], "=", 
   RowBox[{
    RowBox[{"-", "1"}], "-", 
    RowBox[{"2", "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "u"}], ")"}]}], "-", "u"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"V21qgq8ACA", "[", "3", "]"}], "=", 
   RowBox[{
    RowBox[{"-", "1"}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"2", "*", 
       RowBox[{"zb", "^", "2"}]}], ")"}], "/", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "-", "u", "+", 
        RowBox[{"u", "*", "zb"}]}], ")"}], "^", "4"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"2", "*", "zb", "*", 
       RowBox[{"(", 
        RowBox[{"1", "+", "zb"}], ")"}]}], ")"}], "/", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "-", "u", "+", 
        RowBox[{"u", "*", "zb"}]}], ")"}], "^", "3"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"4", "+", "zb"}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"1", "-", "u", "+", 
       RowBox[{"u", "*", "zb"}]}], ")"}]}], "-", 
    RowBox[{"zb", "/", 
     RowBox[{"(", 
      RowBox[{"2", "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "u"}], "-", "zb", "+", 
          RowBox[{"u", "*", "zb"}]}], ")"}], "^", "2"}]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "2"}], "+", "zb"}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"2", "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "u"}], "-", "zb", "+", 
         RowBox[{"u", "*", "zb"}]}], ")"}]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "4"}], "-", 
       RowBox[{"2", "*", "zb"}], "-", 
       RowBox[{"zb", "^", "2"}]}], ")"}], "/", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "-", "u", "+", 
        RowBox[{"u", "*", "zb"}]}], ")"}], "^", "2"}]}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.756443408522974*^9, 3.756443481481113*^9}, {
   3.756443532579549*^9, 3.756443562652102*^9}, {3.756443619754573*^9, 
   3.7564436616796*^9}, {3.756443720056432*^9, 3.7564437631237288`*^9}, {
   3.756443828262183*^9, 3.756443856964053*^9}, {3.756443915811754*^9, 
   3.7564440041311083`*^9}, {3.756444077876575*^9, 3.7564442459599533`*^9}, {
   3.756444276362252*^9, 3.7564443152337923`*^9}, {3.756444354882093*^9, 
   3.756444651032658*^9}, 3.756444704356285*^9, {3.756445380418952*^9, 
   3.7564454212230053`*^9}, {3.7564706579512444`*^9, 3.756470658002159*^9}, {
   3.759549860869666*^9, 3.7595498620718184`*^9}, {3.7595501081819477`*^9, 
   3.759550157070386*^9}, {3.819693932923498*^9, 3.819693932960919*^9}, {
   3.819703628795045*^9, 3.819703706188959*^9}, {3.819703761076579*^9, 
   3.81970382100494*^9}, {3.819703890753602*^9, 3.819703892718828*^9}, {
   3.819703938397314*^9, 3.8197039770934067`*^9}, {3.819704140060285*^9, 
   3.819704239199608*^9}, {3.819704280763412*^9, 3.819704341384201*^9}, {
   3.8197043963629704`*^9, 3.819704398836978*^9}, {3.819704434654228*^9, 
   3.819704458897393*^9}, 3.819705866767057*^9, {3.8197076478745403`*^9, 
   3.819707733387686*^9}, {3.8197077692349997`*^9, 3.8197078403268642`*^9}, {
   3.819707894344081*^9, 3.819707954477549*^9}, {3.819708902007918*^9, 
   3.819708931685088*^9}, {3.819708968504407*^9, 3.819708985873722*^9}, {
   3.819709035145248*^9, 3.819709052062352*^9}, {3.820052350960491*^9, 
   3.8200523538679037`*^9}, {3.8200601991961927`*^9, 3.820060205333013*^9}, {
   3.820060246772388*^9, 3.820060265939742*^9}, 3.820060300349951*^9, 
   3.820122747898967*^9, {3.820135778097621*^9, 3.820135799695076*^9}, {
   3.821434666116518*^9, 3.821434669020212*^9}, {3.821440423502233*^9, 
   3.8214404300277767`*^9}, {3.821440463611766*^9, 3.821440485801448*^9}, {
   3.821502942765545*^9, 3.821502945134471*^9}, 3.823319279518224*^9, {
   3.829536585597221*^9, 
   3.829536590336013*^9}},ExpressionUUID->"fdb3552a-bedd-4b31-ad45-\
b56019be8864"]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["Symmetric octet: 8S", "Chapter",
 CellChangeTimes->{{3.819704791857774*^9, 3.819704792783844*^9}, {
  3.819707973826733*^9, 3.819707974545295*^9}, {3.819708078287945*^9, 
  3.819708083172906*^9}, {3.819713469631222*^9, 3.819713470533266*^9}, {
  3.8293813472658453`*^9, 
  3.829381350185732*^9}},ExpressionUUID->"566ec5a7-872e-4a6b-a92c-\
692fdb236b12"],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox["V", 
   RowBox[{"[", 
    RowBox[{"2", ",", "0"}], "]"}]], 
  TraditionalForm]],ExpressionUUID->"4a11f50f-5147-4013-9cf2-b84c6f6eea52"]], \
"Subchapter",
 CellChangeTimes->{{3.756470669566337*^9, 3.756470675882063*^9}, {
  3.819701298661942*^9, 3.8197012986646843`*^9}, {3.8197036518412037`*^9, 
  3.819703651995129*^9}},ExpressionUUID->"3b7d0de3-eedd-4e0c-b076-\
67c31dddab19"],

Cell[BoxData[
 RowBox[{
  RowBox[{"V20qgq8S", "=", 
   RowBox[{
    RowBox[{"cqgq8S", "/", "cqgq8A"}], " ", "V20qgq8A"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.756443408522974*^9, 3.756443481481113*^9}, {
   3.756443532579549*^9, 3.756443562652102*^9}, {3.756443619754573*^9, 
   3.7564436616796*^9}, {3.756443720056432*^9, 3.7564437631237288`*^9}, {
   3.756443828262183*^9, 3.756443856964053*^9}, {3.756443915811754*^9, 
   3.7564440041311083`*^9}, {3.756444077876575*^9, 3.7564442459599533`*^9}, {
   3.756444276362252*^9, 3.7564443152337923`*^9}, {3.756444354882093*^9, 
   3.756444651032658*^9}, 3.756444704356285*^9, {3.756445380418952*^9, 
   3.7564454212230053`*^9}, {3.7564706579512444`*^9, 3.756470658002159*^9}, {
   3.759549860869666*^9, 3.7595498620718184`*^9}, {3.7595501081819477`*^9, 
   3.759550157070386*^9}, {3.819693932923498*^9, 3.819693932960919*^9}, {
   3.819703628795045*^9, 3.819703706188959*^9}, {3.819703761076579*^9, 
   3.81970382100494*^9}, {3.819703890753602*^9, 3.819703892718828*^9}, {
   3.819703938397314*^9, 3.8197039770934067`*^9}, 3.819704164813613*^9, {
   3.819706554416457*^9, 3.819706578529047*^9}, {3.819707121935337*^9, 
   3.819707129275275*^9}, {3.819707179412156*^9, 3.819707197593191*^9}, {
   3.819707311634427*^9, 3.819707321559339*^9}, {3.819707355151394*^9, 
   3.819707405718484*^9}, {3.819707490194783*^9, 3.8197074918172483`*^9}, {
   3.819707530298682*^9, 3.819707576288453*^9}, {3.819708093792253*^9, 
   3.8197081345233803`*^9}, 3.8197086419553967`*^9, {3.819708760831085*^9, 
   3.819708795347208*^9}, {3.8197134665568132`*^9, 3.819713496584156*^9}, {
   3.829536616070406*^9, 
   3.829536629167651*^9}},ExpressionUUID->"b9d25664-3023-466b-9d01-\
75af80fffb76"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox["V", 
   RowBox[{"[", 
    RowBox[{"2", ",", "1"}], "]"}]], 
  TraditionalForm]],ExpressionUUID->"996d90f4-f6f0-41b1-9301-745c32900450"]], \
"Subchapter",
 CellChangeTimes->{{3.7564707660874968`*^9, 3.7564707689950733`*^9}, {
  3.8197039918808193`*^9, 
  3.81970399228364*^9}},ExpressionUUID->"399586cc-f820-4103-9f53-\
7b51d7a80da8"],

Cell[BoxData[
 RowBox[{
  RowBox[{"V21qgq8S", "=", 
   RowBox[{
    RowBox[{"cqgq8S", "/", "cqgq8A"}], " ", "V21qgq8A"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.756443408522974*^9, 3.756443481481113*^9}, {
   3.756443532579549*^9, 3.756443562652102*^9}, {3.756443619754573*^9, 
   3.7564436616796*^9}, {3.756443720056432*^9, 3.7564437631237288`*^9}, {
   3.756443828262183*^9, 3.756443856964053*^9}, {3.756443915811754*^9, 
   3.7564440041311083`*^9}, {3.756444077876575*^9, 3.7564442459599533`*^9}, {
   3.756444276362252*^9, 3.7564443152337923`*^9}, {3.756444354882093*^9, 
   3.756444651032658*^9}, 3.756444704356285*^9, {3.756445380418952*^9, 
   3.7564454212230053`*^9}, {3.7564706579512444`*^9, 3.756470658002159*^9}, {
   3.759549860869666*^9, 3.7595498620718184`*^9}, {3.7595501081819477`*^9, 
   3.759550157070386*^9}, {3.819693932923498*^9, 3.819693932960919*^9}, {
   3.819703628795045*^9, 3.819703706188959*^9}, {3.819703761076579*^9, 
   3.81970382100494*^9}, {3.819703890753602*^9, 3.819703892718828*^9}, {
   3.819703938397314*^9, 3.8197039770934067`*^9}, {3.819704140060285*^9, 
   3.819704239199608*^9}, {3.819704280763412*^9, 3.819704341384201*^9}, {
   3.8197043963629704`*^9, 3.819704398836978*^9}, {3.819704434654228*^9, 
   3.819704458897393*^9}, 3.819705866767057*^9, {3.8197076478745403`*^9, 
   3.819707733387686*^9}, {3.8197077692349997`*^9, 3.8197078403268642`*^9}, {
   3.819707894344081*^9, 3.819707954477549*^9}, {3.819708902007918*^9, 
   3.819708931685088*^9}, {3.819708968504407*^9, 3.819708985873722*^9}, {
   3.819709035145248*^9, 3.819709052062352*^9}, {3.819713475270303*^9, 
   3.8197135074246283`*^9}, {3.8295366174122*^9, 
   3.829536630897792*^9}},ExpressionUUID->"7b8ae4ac-f26f-465c-a08c-\
b5b3ece0f3b8"]
}, Closed]]
}, Closed]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  RowBox[{"g", "\[Rule]", 
   RowBox[{"q", " ", "g"}]}], 
  TraditionalForm]],ExpressionUUID->"5b79b2df-363c-47a2-a438-84b5731ff486"]], \
"Title",
 CellChangeTimes->{{3.7564467861735897`*^9, 3.756446807731131*^9}, {
  3.756452868424931*^9, 3.756452869322015*^9}, {3.759549863718281*^9, 
  3.7595498637183*^9}, {3.759551378790757*^9, 
  3.759551380430537*^9}},ExpressionUUID->"9862f148-1635-4363-bdee-\
c2df0a162458"],

Cell["\<\
The general colour structure of this kernel is given in eq. (4.27) and reads:\
\>", "Text",
 CellChangeTimes->{{3.7595551254301147`*^9, 3.75955514103762*^9}, 
   3.75972236782977*^9, {3.819692989585723*^9, 3.819693016744328*^9}, {
   3.819693462378582*^9, 3.819693462527947*^9}, {3.819693740009953*^9, 
   3.8196937671608763`*^9}, {3.81970263727276*^9, 3.819702637430098*^9}, {
   3.820117745051545*^9, 3.8201177452191753`*^9}, {3.824960115450266*^9, 
   3.824960115611025*^9}, {3.82953801240333*^9, 3.829538012651032*^9}, {
   3.8295381257121677`*^9, 
   3.8295381261117697`*^9}},ExpressionUUID->"b58f7b12-07c8-424f-a377-\
bddda5f8df8e"],

Cell["\<\
    V20qggR1R2 = cqgqR1R2 * (CA * R20qggR1R2CA + CF * R20qggCF)
    V21qggR1R2 = cqgqR1R2 * (CA * R21qggR1R2CA + CF * R21qggCF)\
\>", "Text",
 CellChangeTimes->{{3.81969393284004*^9, 3.8196939371730137`*^9}, {
   3.8196943988561974`*^9, 3.819694459755909*^9}, 3.819695569438875*^9, {
   3.819695599862255*^9, 3.819695620983055*^9}, {3.8197026420197906`*^9, 
   3.8197027173477287`*^9}, {3.819702776464388*^9, 3.8197028775445433`*^9}, {
   3.8197064682780123`*^9, 3.8197064751254673`*^9}, {3.8197068497554207`*^9, 
   3.819706934951374*^9}, {3.819713937109868*^9, 3.819714013818808*^9}, {
   3.8200603166091146`*^9, 3.820060320194586*^9}, {3.820135833564191*^9, 
   3.820135868176078*^9}, {3.823319323960944*^9, 3.823319334770677*^9}, {
   3.823583477694723*^9, 3.823583489701532*^9}, {3.829536646587616*^9, 
   3.829536672671979*^9}},ExpressionUUID->"75f79edf-4d9f-470b-88c5-\
a17bf6b05bc9"],

Cell["\<\

Alternatively these kernels may be written as:\
\>", "Text",
 CellChangeTimes->{{3.823319337241593*^9, 3.823319348754547*^9}, {
  3.8295380272426443`*^9, 
  3.829538034770252*^9}},ExpressionUUID->"f3209c5d-8742-4d7b-b841-\
d699e6f1b910"],

Cell["\<\
    V20qggR1R2 = cqgqR1R2 * R20qggR1R2

    V21qggR1R2 = cqgqR1R2 * R21qggR1R2\
\>", "Text",
 CellChangeTimes->{
  3.823319376015544*^9, {3.829536654340789*^9, 
   3.82953667767983*^9}},ExpressionUUID->"69dfe7ed-8f17-4e35-bef8-\
09f62d3a3d78"],

Cell["with coefficients", "Text",
 CellChangeTimes->{{3.8233193782884293`*^9, 
  3.823319383745401*^9}},ExpressionUUID->"fb2bdbc1-12a6-4a6f-bdc6-\
fb600fe94e37"],

Cell["    R20qggR1R2 = CA * R20qggR1R2CA + CF * R20qggCF", "Text",
 CellChangeTimes->{
  3.823319393465744*^9, {3.8295366570975943`*^9, 
   3.8295366586334057`*^9}},ExpressionUUID->"28df1fc3-c965-473b-a6df-\
04e229d4d0bd"],

Cell["and", "Text",
 CellChangeTimes->{{3.823319395568994*^9, 
  3.823319395832974*^9}},ExpressionUUID->"16391a21-71a9-4ea4-9780-\
7a58f428b507"],

Cell["    R21qggR1R2 = CA * R21qggR1R2CA + CF * R21qggCF", "Text",
 CellChangeTimes->{
  3.8233194098593884`*^9, {3.829536659698181*^9, 
   3.829536665031356*^9}},ExpressionUUID->"8bef106e-ec9d-4d52-807f-\
a51f2d9d90a0"],

Cell[CellGroupData[{

Cell["Singlet: 11", "Chapter",
 CellChangeTimes->{{3.819704791857774*^9, 3.819704792783844*^9}, {
  3.829381356978549*^9, 
  3.829381358129424*^9}},ExpressionUUID->"1377a119-c881-4d17-b83f-\
5e7d111bdebc"],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox["V", 
   RowBox[{"[", 
    RowBox[{"2", ",", "0"}], "]"}]], 
  TraditionalForm]],ExpressionUUID->"92680d25-6ba6-49b3-a339-c05c80db570b"]], \
"Subchapter",
 CellChangeTimes->{{3.756470669566337*^9, 3.756470675882063*^9}, {
  3.819701298661942*^9, 3.8197012986646843`*^9}, {3.8197036518412037`*^9, 
  3.819703651995129*^9}},ExpressionUUID->"e5cb1b9b-5731-4d13-a841-\
f63697d98691"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"V20qgg11", "=", 
    RowBox[{"cqgq11", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"CA", " ", "R20qgg11CA"}], "+", 
       RowBox[{"CF", " ", "R20qggCF"}]}], ")"}]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"R20qgg11CA", "=", 
    RowBox[{
     RowBox[{"V20qgg11CA", "[", "7", "]"}], "+", 
     RowBox[{
      RowBox[{"V20qgg11CA", "[", "1", "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "+", 
        RowBox[{"u", "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "zb"}], ")"}]}]}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"V20qgg11CA", "[", "2", "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "zb"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"V20qgg11CA", "[", "3", "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "u"}], ")"}], "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "zb"}], ")"}]}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"V20qgg11CA", "[", "4", "]"}], "*", 
      RowBox[{"Log", "[", "zb", "]"}]}], "+", 
     RowBox[{
      RowBox[{"V20qgg11CA", "[", "5", "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"u", "-", 
        RowBox[{"u", "*", "zb"}]}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"V20qgg11CA", "[", "6", "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"u", "+", "zb", "-", 
        RowBox[{"u", "*", "zb"}]}], "]"}]}]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"R20qggCF", "=", 
    RowBox[{
     RowBox[{"V20qgg11CF", "[", "6", "]"}], "+", 
     RowBox[{
      RowBox[{"V20qgg11CF", "[", "1", "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "+", 
        RowBox[{"u", "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "zb"}], ")"}]}]}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"V20qgg11CF", "[", "2", "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "zb"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"V20qgg11CF", "[", "3", "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "u"}], ")"}], "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "zb"}], ")"}]}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"V20qgg11CF", "[", "4", "]"}], "*", 
      RowBox[{"Log", "[", "zb", "]"}]}], "+", 
     RowBox[{
      RowBox[{"V20qgg11CF", "[", "5", "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"u", "-", 
        RowBox[{"u", "*", "zb"}]}], "]"}]}]}]}], ";"}], "\[IndentingNewLine]",
   "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"V20qgg11CA", "[", "1", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "1"}], "/", "2"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "-", 
       RowBox[{"2", "*", "zb"}], "-", 
       RowBox[{"2", "*", 
        RowBox[{"zb", "^", "2"}]}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"2", "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "u"}], "-", "zb", "+", 
         RowBox[{"u", "*", "zb"}]}], ")"}]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{"2", "*", "zb"}], "+", 
       RowBox[{"2", "*", 
        RowBox[{"zb", "^", "2"}]}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"2", "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "u"}], ")"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "zb"}], ")"}]}], ")"}]}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"V20qgg11CA", "[", "2", "]"}], "=", 
   RowBox[{
    RowBox[{"1", "/", "2"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"2", "*", "zb"}], "-", 
       RowBox[{"2", "*", 
        RowBox[{"zb", "^", "2"}]}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"2", "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "u"}], "-", "zb", "+", 
         RowBox[{"u", "*", "zb"}]}], ")"}]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{"2", "*", "zb"}], "+", 
       RowBox[{"2", "*", 
        RowBox[{"zb", "^", "2"}]}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"2", "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "u"}], ")"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "zb"}], ")"}]}], ")"}]}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"V20qgg11CA", "[", "3", "]"}], "=", 
   RowBox[{"1", "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"2", "*", 
       RowBox[{"zb", "^", "2"}]}], ")"}], "/", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "u"}], "-", "zb", "+", 
        RowBox[{"u", "*", "zb"}]}], ")"}], "^", "4"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"2", "*", "zb", "*", 
       RowBox[{"(", 
        RowBox[{"1", "+", "zb"}], ")"}]}], ")"}], "/", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "u"}], "-", "zb", "+", 
        RowBox[{"u", "*", "zb"}]}], ")"}], "^", "3"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"4", "*", "zb"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "u"}], "-", "zb", "+", 
       RowBox[{"u", "*", "zb"}]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"2", "*", "zb"}], "+", 
       RowBox[{"4", "*", 
        RowBox[{"zb", "^", "2"}]}]}], ")"}], "/", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "u"}], "-", "zb", "+", 
        RowBox[{"u", "*", "zb"}]}], ")"}], "^", "2"}]}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"V20qgg11CA", "[", "4", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "1"}], "/", "2"}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"2", "*", 
       RowBox[{"zb", "^", "2"}]}], ")"}], "/", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "u"}], "-", "zb", "+", 
        RowBox[{"u", "*", "zb"}]}], ")"}], "^", "4"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"2", "*", "zb", "*", 
       RowBox[{"(", 
        RowBox[{"1", "+", "zb"}], ")"}]}], ")"}], "/", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "u"}], "-", "zb", "+", 
        RowBox[{"u", "*", "zb"}]}], ")"}], "^", "3"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "-", 
       RowBox[{"2", "*", "zb"}], "-", 
       RowBox[{"4", "*", 
        RowBox[{"zb", "^", "2"}]}]}], ")"}], "/", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "u"}], "-", "zb", "+", 
        RowBox[{"u", "*", "zb"}]}], ")"}], "^", "2"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"2", "*", "zb"}], "-", 
       RowBox[{"2", "*", 
        RowBox[{"zb", "^", "2"}]}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"2", "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "u"}], ")"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "zb"}], ")"}]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "-", 
       RowBox[{"6", "*", "zb"}], "+", 
       RowBox[{"2", "*", 
        RowBox[{"zb", "^", "2"}]}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"2", "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "u"}], "-", "zb", "+", 
         RowBox[{"u", "*", "zb"}]}], ")"}]}], ")"}]}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"V20qgg11CA", "[", "5", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "3"}], "/", "2"}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"2", "*", 
       RowBox[{"zb", "^", "2"}]}], ")"}], "/", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "u"}], "-", "zb", "+", 
        RowBox[{"u", "*", "zb"}]}], ")"}], "^", "4"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"2", "*", "zb", "*", 
       RowBox[{"(", 
        RowBox[{"1", "+", "zb"}], ")"}]}], ")"}], "/", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "u"}], "-", "zb", "+", 
        RowBox[{"u", "*", "zb"}]}], ")"}], "^", "3"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "-", 
       RowBox[{"2", "*", "zb"}], "-", 
       RowBox[{"4", "*", 
        RowBox[{"zb", "^", "2"}]}]}], ")"}], "/", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "u"}], "-", "zb", "+", 
        RowBox[{"u", "*", "zb"}]}], ")"}], "^", "2"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"2", "*", "zb"}], "-", 
       RowBox[{"2", "*", 
        RowBox[{"zb", "^", "2"}]}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"2", "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "u"}], ")"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "zb"}], ")"}]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "-", 
       RowBox[{"10", "*", "zb"}], "+", 
       RowBox[{"2", "*", 
        RowBox[{"zb", "^", "2"}]}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"2", "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "u"}], "-", "zb", "+", 
         RowBox[{"u", "*", "zb"}]}], ")"}]}], ")"}]}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"V20qgg11CA", "[", "6", "]"}], "=", 
   RowBox[{"2", "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"4", "*", 
       RowBox[{"zb", "^", "2"}]}], ")"}], "/", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "u"}], "-", "zb", "+", 
        RowBox[{"u", "*", "zb"}]}], ")"}], "^", "4"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"4", "*", "zb", "*", 
       RowBox[{"(", 
        RowBox[{"1", "+", "zb"}], ")"}]}], ")"}], "/", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "u"}], "-", "zb", "+", 
        RowBox[{"u", "*", "zb"}]}], ")"}], "^", "3"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"8", "*", "zb"}], "-", 
       RowBox[{"2", "*", 
        RowBox[{"zb", "^", "2"}]}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "u"}], "-", "zb", "+", 
       RowBox[{"u", "*", "zb"}]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{"2", "*", "zb"}], "+", 
       RowBox[{"2", "*", 
        RowBox[{"zb", "^", "2"}]}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "u"}], ")"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "zb"}], ")"}]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"2", "*", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"2", "*", "zb"}], "+", 
         RowBox[{"4", "*", 
          RowBox[{"zb", "^", "2"}]}]}], ")"}]}], ")"}], "/", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "u"}], "-", "zb", "+", 
        RowBox[{"u", "*", "zb"}]}], ")"}], "^", "2"}]}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"V20qgg11CA", "[", "7", "]"}], "=", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"2", "*", "zb"}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"4", "*", "zb"}]}], ")"}], "/", "2"}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"4", "*", 
        RowBox[{"zb", "^", "2"}]}], ")"}], "/", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "u"}], "-", "zb", "+", 
         RowBox[{"u", "*", "zb"}]}], ")"}], "^", "4"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"3", "*", "zb"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "u"}], "-", "zb", "+", 
        RowBox[{"u", "*", "zb"}]}], ")"}]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"4", "*", 
        RowBox[{"(", 
         RowBox[{"zb", "+", 
          RowBox[{"zb", "^", "2"}]}], ")"}]}], ")"}], "/", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "u"}], "-", "zb", "+", 
         RowBox[{"u", "*", "zb"}]}], ")"}], "^", "3"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "-", 
        RowBox[{"4", "*", "zb"}], "+", 
        RowBox[{"3", "*", 
         RowBox[{"zb", "^", "2"}]}]}], ")"}], "/", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "u"}], "-", "zb", "+", 
         RowBox[{"u", "*", "zb"}]}], ")"}], "^", "2"}]}]}]}], ";"}], 
  "\n"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"V20qgg11CF", "[", "1", "]"}], "=", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{"(", 
      RowBox[{"zb", "/", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", "u", "+", 
          RowBox[{"u", "*", "zb"}]}], ")"}], "^", "2"}]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"2", "*", "zb"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"1", "-", "u", "+", 
       RowBox[{"u", "*", "zb"}]}], ")"}]}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"V20qgg11CF", "[", "2", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "zb"}], ")"}], "^", 
     RowBox[{"(", 
      RowBox[{"-", "1"}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"u", "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"2", "*", "zb"}]}], ")"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "zb"}], ")"}]}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"V20qgg11CF", "[", "3", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "1"}], "/", 
     RowBox[{"(", 
      RowBox[{"2", "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "zb"}], ")"}]}], ")"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"u", "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"2", "*", "zb"}]}], ")"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"2", "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "zb"}], ")"}]}], ")"}]}], "+", 
    RowBox[{"zb", "/", 
     RowBox[{"(", 
      RowBox[{"2", "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", "u", "+", 
          RowBox[{"u", "*", "zb"}]}], ")"}], "^", "2"}]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{"2", "*", "zb"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"2", "*", 
       RowBox[{"(", 
        RowBox[{"1", "-", "u", "+", 
         RowBox[{"u", "*", "zb"}]}], ")"}]}], ")"}]}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"V20qgg11CF", "[", "4", "]"}], "=", 
   RowBox[{
    RowBox[{"1", "/", 
     RowBox[{"(", 
      RowBox[{"2", "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "zb"}], ")"}]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"u", "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"2", "*", "zb"}]}], ")"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"2", "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "zb"}], ")"}]}], ")"}]}], "+", 
    RowBox[{"zb", "/", 
     RowBox[{"(", 
      RowBox[{"2", "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", "u", "+", 
          RowBox[{"u", "*", "zb"}]}], ")"}], "^", "2"}]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{"2", "*", "zb"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"2", "*", 
       RowBox[{"(", 
        RowBox[{"1", "-", "u", "+", 
         RowBox[{"u", "*", "zb"}]}], ")"}]}], ")"}]}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"V20qgg11CF", "[", "5", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "1"}], "/", 
     RowBox[{"(", 
      RowBox[{"2", "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "zb"}], ")"}]}], ")"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"u", "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"2", "*", "zb"}]}], ")"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"2", "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "zb"}], ")"}]}], ")"}]}], "-", 
    RowBox[{"zb", "/", 
     RowBox[{"(", 
      RowBox[{"2", "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", "u", "+", 
          RowBox[{"u", "*", "zb"}]}], ")"}], "^", "2"}]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"2", "*", "zb"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"2", "*", 
       RowBox[{"(", 
        RowBox[{"1", "-", "u", "+", 
         RowBox[{"u", "*", "zb"}]}], ")"}]}], ")"}]}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"V20qgg11CF", "[", "6", "]"}], "=", 
   RowBox[{
    RowBox[{"1", "/", 
     RowBox[{"(", 
      RowBox[{"2", "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "zb"}], ")"}]}], ")"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"2", "*", "zb"}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "u"}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"3", "*", "zb"}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"2", "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", "u", "+", 
          RowBox[{"u", "*", "zb"}]}], ")"}], "^", "2"}]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "2"}], "-", 
       RowBox[{"3", "*", "zb"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"2", "*", 
       RowBox[{"(", 
        RowBox[{"1", "-", "u", "+", 
         RowBox[{"u", "*", "zb"}]}], ")"}]}], ")"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"u", "*", 
       RowBox[{"(", 
        RowBox[{"3", "-", 
         RowBox[{"5", "*", "zb"}], "+", 
         RowBox[{"4", "*", 
          RowBox[{"zb", "^", "2"}]}]}], ")"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"2", "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "zb"}], ")"}]}], ")"}]}]}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.756443408522974*^9, 3.756443481481113*^9}, {
   3.756443532579549*^9, 3.756443562652102*^9}, {3.756443619754573*^9, 
   3.7564436616796*^9}, {3.756443720056432*^9, 3.7564437631237288`*^9}, {
   3.756443828262183*^9, 3.756443856964053*^9}, {3.756443915811754*^9, 
   3.7564440041311083`*^9}, {3.756444077876575*^9, 3.7564442459599533`*^9}, {
   3.756444276362252*^9, 3.7564443152337923`*^9}, {3.756444354882093*^9, 
   3.756444651032658*^9}, 3.756444704356285*^9, {3.756445380418952*^9, 
   3.7564454212230053`*^9}, {3.7564706579512444`*^9, 3.756470658002159*^9}, {
   3.759549860869666*^9, 3.7595498620718184`*^9}, {3.7595501081819477`*^9, 
   3.759550157070386*^9}, {3.819693932923498*^9, 3.819693932960919*^9}, {
   3.819703628795045*^9, 3.819703706188959*^9}, {3.819703761076579*^9, 
   3.81970382100494*^9}, {3.819703890753602*^9, 3.819703892718828*^9}, {
   3.819703938397314*^9, 3.8197039770934067`*^9}, 3.819704164813613*^9, {
   3.819706554416457*^9, 3.819706578529047*^9}, {3.819707121935337*^9, 
   3.819707129275275*^9}, {3.819707179412156*^9, 3.819707197593191*^9}, {
   3.819707311634427*^9, 3.819707321559339*^9}, {3.819707355151394*^9, 
   3.819707405718484*^9}, {3.819707490194783*^9, 3.8197074918172483`*^9}, {
   3.819707530298682*^9, 3.819707576288453*^9}, {3.819714153807457*^9, 
   3.819714197939291*^9}, {3.81971427498989*^9, 3.819714276621586*^9}, {
   3.819951538998102*^9, 3.819951539388298*^9}, 3.8199528660554037`*^9, {
   3.81995296031876*^9, 3.819952966152034*^9}, {3.819953265626902*^9, 
   3.819953314605142*^9}, {3.820052381002308*^9, 3.8200523860903797`*^9}, {
   3.820116779798354*^9, 3.820116788938614*^9}, {3.820116851045762*^9, 
   3.82011685662932*^9}, {3.820117063912746*^9, 3.820117085375524*^9}, 
   3.820122753379273*^9, {3.820135879891509*^9, 3.8201358940253277`*^9}, {
   3.821434674421273*^9, 3.821434678861105*^9}, {3.821440634245895*^9, 
   3.821440650807652*^9}, {3.821440697410615*^9, 3.821440729866534*^9}, 
   3.823319420832217*^9, {3.8295366919469337`*^9, 
   3.8295367191997347`*^9}},ExpressionUUID->"ee6e1458-aaa6-4d66-a559-\
66441f68c642"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox["V", 
   RowBox[{"[", 
    RowBox[{"2", ",", "1"}], "]"}]], 
  TraditionalForm]],ExpressionUUID->"71710cb9-e8e4-43f7-985c-701c16604aef"]], \
"Subchapter",
 CellChangeTimes->{{3.7564707660874968`*^9, 3.7564707689950733`*^9}, {
  3.8197039918808193`*^9, 
  3.81970399228364*^9}},ExpressionUUID->"6ae3ec67-4497-4581-ab2b-\
27afa0448b26"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"V21qgg11", "=", 
    RowBox[{"cqgq11", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"CA", " ", "R21qgg11CA"}], "+", 
       RowBox[{"CF", " ", "R21qggCF"}]}], ")"}]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"R21qgg11CA", "=", 
    RowBox[{"V21qgg11CA", "[", "1", "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"R21qggCF", "=", 
    RowBox[{"V21qgg11CF", "[", "1", "]"}]}], ";"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"V21qgg11CA", "[", "1", "]"}], "=", 
    RowBox[{"1", "+", 
     RowBox[{"u", "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "zb"}], ")"}]}], "+", "zb", "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"2", "*", 
        RowBox[{"zb", "^", "2"}]}], ")"}], "/", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "u"}], "-", "zb", "+", 
         RowBox[{"u", "*", "zb"}]}], ")"}], "^", "4"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"4", "*", "zb"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "u"}], "-", "zb", "+", 
        RowBox[{"u", "*", "zb"}]}], ")"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"2", "*", 
        RowBox[{"(", 
         RowBox[{"zb", "+", 
          RowBox[{"zb", "^", "2"}]}], ")"}]}], ")"}], "/", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "u"}], "-", "zb", "+", 
         RowBox[{"u", "*", "zb"}]}], ")"}], "^", "3"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{"2", "*", "zb"}], "+", 
        RowBox[{"2", "*", 
         RowBox[{"zb", "^", "2"}]}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "u"}], ")"}], "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "zb"}], ")"}]}], ")"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"2", "*", "zb"}], "+", 
        RowBox[{"4", "*", 
         RowBox[{"zb", "^", "2"}]}]}], ")"}], "/", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "u"}], "-", "zb", "+", 
         RowBox[{"u", "*", "zb"}]}], ")"}], "^", "2"}]}]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"V21qgg11CF", "[", "1", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "1"}], "/", 
     RowBox[{"(", 
      RowBox[{"2", "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "zb"}], ")"}]}], ")"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"u", "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"2", "*", "zb"}]}], ")"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"2", "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "zb"}], ")"}]}], ")"}]}], "-", 
    RowBox[{"zb", "/", 
     RowBox[{"(", 
      RowBox[{"2", "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", "u", "+", 
          RowBox[{"u", "*", "zb"}]}], ")"}], "^", "2"}]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"2", "*", "zb"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"2", "*", 
       RowBox[{"(", 
        RowBox[{"1", "-", "u", "+", 
         RowBox[{"u", "*", "zb"}]}], ")"}]}], ")"}]}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.756443408522974*^9, 3.756443481481113*^9}, {
   3.756443532579549*^9, 3.756443562652102*^9}, {3.756443619754573*^9, 
   3.7564436616796*^9}, {3.756443720056432*^9, 3.7564437631237288`*^9}, {
   3.756443828262183*^9, 3.756443856964053*^9}, {3.756443915811754*^9, 
   3.7564440041311083`*^9}, {3.756444077876575*^9, 3.7564442459599533`*^9}, {
   3.756444276362252*^9, 3.7564443152337923`*^9}, {3.756444354882093*^9, 
   3.756444651032658*^9}, 3.756444704356285*^9, {3.756445380418952*^9, 
   3.7564454212230053`*^9}, {3.7564706579512444`*^9, 3.756470658002159*^9}, {
   3.759549860869666*^9, 3.7595498620718184`*^9}, {3.7595501081819477`*^9, 
   3.759550157070386*^9}, {3.819693932923498*^9, 3.819693932960919*^9}, {
   3.819703628795045*^9, 3.819703706188959*^9}, {3.819703761076579*^9, 
   3.81970382100494*^9}, {3.819703890753602*^9, 3.819703892718828*^9}, {
   3.819703938397314*^9, 3.8197039770934067`*^9}, {3.819704140060285*^9, 
   3.819704239199608*^9}, {3.819704280763412*^9, 3.819704341384201*^9}, {
   3.8197043963629704`*^9, 3.819704398836978*^9}, {3.819704434654228*^9, 
   3.819704458897393*^9}, 3.819705866767057*^9, {3.8197076478745403`*^9, 
   3.819707733387686*^9}, {3.8197077692349997`*^9, 3.8197078403268642`*^9}, {
   3.819707894344081*^9, 3.819707954477549*^9}, {3.819714211651733*^9, 
   3.819714223126501*^9}, {3.819714279144568*^9, 3.819714280893738*^9}, {
   3.819953335611134*^9, 3.819953344895255*^9}, {3.8199533764180937`*^9, 
   3.8199534182869577`*^9}, {3.820052388733281*^9, 3.820052391849662*^9}, {
   3.8201171020655937`*^9, 3.820117165257855*^9}, 3.820122756706461*^9, {
   3.820135901530912*^9, 3.820135909438802*^9}, {3.8214346809082117`*^9, 
   3.8214346836596937`*^9}, {3.821440979898819*^9, 3.821441032345482*^9}, 
   3.823319426898451*^9, {3.829536701324501*^9, 
   3.8295367224550333`*^9}},ExpressionUUID->"ffba6a01-1bbe-4878-a285-\
90d118b6c91e"]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["Asymmetric octet: 8A", "Chapter",
 CellChangeTimes->{{3.819704791857774*^9, 3.819704792783844*^9}, {
  3.819707973826733*^9, 3.819707974545295*^9}, {3.819708078287945*^9, 
  3.819708083172906*^9}, {3.829381363089284*^9, 
  3.829381371672984*^9}},ExpressionUUID->"b0f21acd-a917-40a9-b680-\
ca1fdfd5cc15"],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox["V", 
   RowBox[{"[", 
    RowBox[{"2", ",", "0"}], "]"}]], 
  TraditionalForm]],ExpressionUUID->"79f2e4fe-a30b-4931-b513-cc1689677023"]], \
"Subchapter",
 CellChangeTimes->{{3.756470669566337*^9, 3.756470675882063*^9}, {
  3.819701298661942*^9, 3.8197012986646843`*^9}, {3.8197036518412037`*^9, 
  3.819703651995129*^9}},ExpressionUUID->"a9e322dc-582a-45e5-8bb3-\
8fc4b3812d49"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"V20qgg8A", "=", 
    RowBox[{"cqgq8A", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"CA", " ", "R20qgg8ACA"}], "+", 
       RowBox[{"CF", " ", "R20qggCF"}]}], ")"}]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"R20qgg8ACA", "=", 
    RowBox[{
     RowBox[{"V20qgg8ACA", "[", "7", "]"}], "+", 
     RowBox[{
      RowBox[{"V20qgg8ACA", "[", "1", "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "+", 
        RowBox[{"u", "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "zb"}], ")"}]}]}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"V20qgg8ACA", "[", "2", "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "zb"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"V20qgg8ACA", "[", "3", "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "u"}], ")"}], "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "zb"}], ")"}]}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"V20qgg8ACA", "[", "4", "]"}], "*", 
      RowBox[{"Log", "[", "zb", "]"}]}], "+", 
     RowBox[{
      RowBox[{"V20qgg8ACA", "[", "5", "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"u", "-", 
        RowBox[{"u", "*", "zb"}]}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"V20qgg8ACA", "[", "6", "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"u", "+", "zb", "-", 
        RowBox[{"u", "*", "zb"}]}], "]"}]}]}]}], ";"}], "\[IndentingNewLine]",
   "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"V20qgg8ACA", "[", "1", "]"}], "=", 
   RowBox[{
    RowBox[{"zb", "/", 
     RowBox[{"(", 
      RowBox[{"2", "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", "u", "+", 
          RowBox[{"u", "*", "zb"}]}], ")"}], "^", "2"}]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{"2", "*", "zb"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"2", "*", 
       RowBox[{"(", 
        RowBox[{"1", "-", "u", "+", 
         RowBox[{"u", "*", "zb"}]}], ")"}]}], ")"}]}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"V20qgg8ACA", "[", "2", "]"}], "=", 
   RowBox[{
    RowBox[{"1", "/", "2"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"2", "*", "zb"}], "-", 
       RowBox[{"2", "*", 
        RowBox[{"zb", "^", "2"}]}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"2", "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "u"}], "-", "zb", "+", 
         RowBox[{"u", "*", "zb"}]}], ")"}]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{"2", "*", "zb"}], "+", 
       RowBox[{"2", "*", 
        RowBox[{"zb", "^", "2"}]}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"2", "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "u"}], ")"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "zb"}], ")"}]}], ")"}]}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"V20qgg8ACA", "[", "3", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "zb"}], "/", 
     RowBox[{"(", 
      RowBox[{"4", "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", "u", "+", 
          RowBox[{"u", "*", "zb"}]}], ")"}], "^", "2"}]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"2", "*", "zb"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"4", "*", 
       RowBox[{"(", 
        RowBox[{"1", "-", "u", "+", 
         RowBox[{"u", "*", "zb"}]}], ")"}]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"zb", "^", "2"}], "/", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "u"}], "-", "zb", "+", 
        RowBox[{"u", "*", "zb"}]}], ")"}], "^", "4"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"zb", "*", 
       RowBox[{"(", 
        RowBox[{"1", "+", "zb"}], ")"}]}], ")"}], "/", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "u"}], "-", "zb", "+", 
        RowBox[{"u", "*", "zb"}]}], ")"}], "^", "3"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"4", "*", "zb"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"2", "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "u"}], "-", "zb", "+", 
         RowBox[{"u", "*", "zb"}]}], ")"}]}], ")"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"zb", "*", 
       RowBox[{"(", 
        RowBox[{"3", "+", 
         RowBox[{"zb", "^", "2"}]}], ")"}], "*", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"3", "*", 
          RowBox[{"zb", "^", "2"}]}]}], ")"}]}], ")"}], "/", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "zb"}], ")"}], "^", "6"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"2", "*", "zb"}], "+", 
       RowBox[{"4", "*", 
        RowBox[{"zb", "^", "2"}]}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"2", "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "u"}], "-", "zb", "+", 
          RowBox[{"u", "*", "zb"}]}], ")"}], "^", "2"}]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"zb", "^", "2"}]}], ")"}], "*", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"14", "*", 
          RowBox[{"zb", "^", "2"}]}], "+", 
         RowBox[{"zb", "^", "4"}]}], ")"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"2", "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "zb"}], ")"}], "^", "6"}]}], ")"}]}]}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"V20qgg8ACA", "[", "4", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "zb"}], "/", 
     RowBox[{"(", 
      RowBox[{"4", "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", "u", "+", 
          RowBox[{"u", "*", "zb"}]}], ")"}], "^", "2"}]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"2", "*", "zb"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"4", "*", 
       RowBox[{"(", 
        RowBox[{"1", "-", "u", "+", 
         RowBox[{"u", "*", "zb"}]}], ")"}]}], ")"}]}], "-", 
    RowBox[{
     RowBox[{"zb", "^", "2"}], "/", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "u"}], "-", "zb", "+", 
        RowBox[{"u", "*", "zb"}]}], ")"}], "^", "4"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"zb", "*", 
       RowBox[{"(", 
        RowBox[{"1", "+", "zb"}], ")"}]}], ")"}], "/", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "u"}], "-", "zb", "+", 
        RowBox[{"u", "*", "zb"}]}], ")"}], "^", "3"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "-", 
       RowBox[{"4", "*", "zb"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"2", "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "u"}], "-", "zb", "+", 
         RowBox[{"u", "*", "zb"}]}], ")"}]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "-", 
       RowBox[{"2", "*", "zb"}], "-", 
       RowBox[{"4", "*", 
        RowBox[{"zb", "^", "2"}]}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"2", "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "u"}], "-", "zb", "+", 
          RowBox[{"u", "*", "zb"}]}], ")"}], "^", "2"}]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"zb", "*", 
       RowBox[{"(", 
        RowBox[{"3", "+", 
         RowBox[{"zb", "^", "2"}]}], ")"}], "*", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"3", "*", 
          RowBox[{"zb", "^", "2"}]}]}], ")"}]}], ")"}], "/", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "zb"}], ")"}], "^", "6"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"zb", "^", "2"}]}], ")"}], "*", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"14", "*", 
          RowBox[{"zb", "^", "2"}]}], "+", 
         RowBox[{"zb", "^", "4"}]}], ")"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"2", "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "zb"}], ")"}], "^", "6"}]}], ")"}]}]}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"V20qgg8ACA", "[", "5", "]"}], "=", 
   RowBox[{
    RowBox[{"-", "1"}], "+", 
    RowBox[{"zb", "/", 
     RowBox[{"(", 
      RowBox[{"4", "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", "u", "+", 
          RowBox[{"u", "*", "zb"}]}], ")"}], "^", "2"}]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{"2", "*", "zb"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"4", "*", 
       RowBox[{"(", 
        RowBox[{"1", "-", "u", "+", 
         RowBox[{"u", "*", "zb"}]}], ")"}]}], ")"}]}], "-", 
    RowBox[{
     RowBox[{"zb", "^", "2"}], "/", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "u"}], "-", "zb", "+", 
        RowBox[{"u", "*", "zb"}]}], ")"}], "^", "4"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"zb", "*", 
       RowBox[{"(", 
        RowBox[{"1", "+", "zb"}], ")"}]}], ")"}], "/", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "u"}], "-", "zb", "+", 
        RowBox[{"u", "*", "zb"}]}], ")"}], "^", "3"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "3"}], "+", "zb"}], ")"}], "*", "zb"}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "u"}], "-", "zb", "+", 
       RowBox[{"u", "*", "zb"}]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "-", 
       RowBox[{"2", "*", "zb"}], "-", 
       RowBox[{"4", "*", 
        RowBox[{"zb", "^", "2"}]}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"2", "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "u"}], "-", "zb", "+", 
          RowBox[{"u", "*", "zb"}]}], ")"}], "^", "2"}]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"2", "*", "zb"}], "-", 
       RowBox[{"2", "*", 
        RowBox[{"zb", "^", "2"}]}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"2", "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "u"}], ")"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "zb"}], ")"}]}], ")"}]}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"V20qgg8ACA", "[", "6", "]"}], "=", 
   RowBox[{
    RowBox[{"3", "/", "2"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"2", "*", 
       RowBox[{"zb", "^", "2"}]}], ")"}], "/", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "u"}], "-", "zb", "+", 
        RowBox[{"u", "*", "zb"}]}], ")"}], "^", "4"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"2", "*", "zb", "*", 
       RowBox[{"(", 
        RowBox[{"1", "+", "zb"}], ")"}]}], ")"}], "/", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "u"}], "-", "zb", "+", 
        RowBox[{"u", "*", "zb"}]}], ")"}], "^", "3"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"10", "*", "zb"}], "-", 
       RowBox[{"2", "*", 
        RowBox[{"zb", "^", "2"}]}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"2", "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "u"}], "-", "zb", "+", 
         RowBox[{"u", "*", "zb"}]}], ")"}]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{"2", "*", "zb"}], "+", 
       RowBox[{"2", "*", 
        RowBox[{"zb", "^", "2"}]}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"2", "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "u"}], ")"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "zb"}], ")"}]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"2", "*", "zb"}], "+", 
       RowBox[{"4", "*", 
        RowBox[{"zb", "^", "2"}]}]}], ")"}], "/", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "u"}], "-", "zb", "+", 
        RowBox[{"u", "*", "zb"}]}], ")"}], "^", "2"}]}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"V20qgg8ACA", "[", "7", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "zb"}], ")"}], "/", "2"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"u", "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "zb"}], ")"}]}], ")"}], "/", "2"}], "+", 
    RowBox[{"zb", "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "u"}], ")"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"3", "*", "zb"}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"4", "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", "u", "+", 
          RowBox[{"u", "*", "zb"}]}], ")"}], "^", "2"}]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"2", "+", 
       RowBox[{"3", "*", "zb"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"4", "*", 
       RowBox[{"(", 
        RowBox[{"1", "-", "u", "+", 
         RowBox[{"u", "*", "zb"}]}], ")"}]}], ")"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"2", "*", 
       RowBox[{"zb", "^", "2"}]}], ")"}], "/", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "u"}], "-", "zb", "+", 
        RowBox[{"u", "*", "zb"}]}], ")"}], "^", "4"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"2", "*", "zb", "*", 
       RowBox[{"(", 
        RowBox[{"1", "+", "zb"}], ")"}]}], ")"}], "/", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "u"}], "-", "zb", "+", 
        RowBox[{"u", "*", "zb"}]}], ")"}], "^", "3"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "zb"}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "u"}], "-", "zb", "+", 
       RowBox[{"u", "*", "zb"}]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "-", 
       RowBox[{"6", "*", "zb"}], "+", 
       RowBox[{"3", "*", 
        RowBox[{"zb", "^", "2"}]}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"2", "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "u"}], "-", "zb", "+", 
          RowBox[{"u", "*", "zb"}]}], ")"}], "^", "2"}]}], ")"}]}]}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.756443408522974*^9, 3.756443481481113*^9}, {
   3.756443532579549*^9, 3.756443562652102*^9}, {3.756443619754573*^9, 
   3.7564436616796*^9}, {3.756443720056432*^9, 3.7564437631237288`*^9}, {
   3.756443828262183*^9, 3.756443856964053*^9}, {3.756443915811754*^9, 
   3.7564440041311083`*^9}, {3.756444077876575*^9, 3.7564442459599533`*^9}, {
   3.756444276362252*^9, 3.7564443152337923`*^9}, {3.756444354882093*^9, 
   3.756444651032658*^9}, 3.756444704356285*^9, {3.756445380418952*^9, 
   3.7564454212230053`*^9}, {3.7564706579512444`*^9, 3.756470658002159*^9}, {
   3.759549860869666*^9, 3.7595498620718184`*^9}, {3.7595501081819477`*^9, 
   3.759550157070386*^9}, {3.819693932923498*^9, 3.819693932960919*^9}, {
   3.819703628795045*^9, 3.819703706188959*^9}, {3.819703761076579*^9, 
   3.81970382100494*^9}, {3.819703890753602*^9, 3.819703892718828*^9}, {
   3.819703938397314*^9, 3.8197039770934067`*^9}, 3.819704164813613*^9, {
   3.819706554416457*^9, 3.819706578529047*^9}, {3.819707121935337*^9, 
   3.819707129275275*^9}, {3.819707179412156*^9, 3.819707197593191*^9}, {
   3.819707311634427*^9, 3.819707321559339*^9}, {3.819707355151394*^9, 
   3.819707405718484*^9}, {3.819707490194783*^9, 3.8197074918172483`*^9}, {
   3.819707530298682*^9, 3.819707576288453*^9}, {3.819714153807457*^9, 
   3.819714197939291*^9}, {3.819714246360527*^9, 3.819714271277995*^9}, 
   3.8199536314499817`*^9, {3.8199536884052258`*^9, 3.8199537445322247`*^9}, {
   3.820052394812543*^9, 3.820052396503463*^9}, 3.820117254835709*^9, {
   3.820117304052651*^9, 3.8201173375813932`*^9}, 3.820122759923311*^9, {
   3.82013591992269*^9, 3.8201359253035307`*^9}, {3.821434686772987*^9, 
   3.8214346905327253`*^9}, 3.821441095754939*^9, {3.821441139763956*^9, 
   3.821441145438696*^9}, {3.821441203388373*^9, 3.8214412120850143`*^9}, {
   3.821441242564839*^9, 3.821441246949502*^9}, {3.823319434570003*^9, 
   3.8233194353460627`*^9}, {3.8295367400670843`*^9, 
   3.829536755118774*^9}},ExpressionUUID->"d64109f6-a2be-491a-8cf8-\
e359fd17cf0b"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox["V", 
   RowBox[{"[", 
    RowBox[{"2", ",", "1"}], "]"}]], 
  TraditionalForm]],ExpressionUUID->"83403c1b-e4e0-449f-a411-9d6c05c1084d"]], \
"Subchapter",
 CellChangeTimes->{{3.7564707660874968`*^9, 3.7564707689950733`*^9}, {
  3.8197039918808193`*^9, 
  3.81970399228364*^9}},ExpressionUUID->"8c73ee86-2acd-4801-a041-\
1581b7caec9c"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"V21qgg8A", "=", 
    RowBox[{"cqgq8A", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"CA", " ", "R21qgg8ACA"}], "+", 
       RowBox[{"CF", " ", "R21qggCF"}]}], ")"}]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"R21qgg8ACA", "=", 
    RowBox[{"V21qgg8ACA", "[", "1", "]"}]}], ";"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"V21qgg8ACA", "[", "1", "]"}], "=", 
   RowBox[{
    RowBox[{"1", "/", "2"}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"3", "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "zb"}], ")"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"4", "*", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"u", "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "zb"}], ")"}]}]}], ")"}]}], ")"}]}], "+", 
    RowBox[{"zb", "/", 
     RowBox[{"(", 
      RowBox[{"4", "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", "u", "+", 
          RowBox[{"u", "*", "zb"}]}], ")"}], "^", "2"}]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "2"}], "+", "zb"}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"4", "*", 
       RowBox[{"(", 
        RowBox[{"1", "-", "u", "+", 
         RowBox[{"u", "*", "zb"}]}], ")"}]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"zb", "^", "2"}], "/", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "u"}], "-", "zb", "+", 
        RowBox[{"u", "*", "zb"}]}], ")"}], "^", "4"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"4", "*", "zb"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"2", "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "u"}], "-", "zb", "+", 
         RowBox[{"u", "*", "zb"}]}], ")"}]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"zb", "+", 
       RowBox[{"zb", "^", "2"}]}], ")"}], "/", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "u"}], "-", "zb", "+", 
        RowBox[{"u", "*", "zb"}]}], ")"}], "^", "3"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"2", "*", "zb"}], "+", 
       RowBox[{"4", "*", 
        RowBox[{"zb", "^", "2"}]}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"2", "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "u"}], "-", "zb", "+", 
          RowBox[{"u", "*", "zb"}]}], ")"}], "^", "2"}]}], ")"}]}]}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.756443408522974*^9, 3.756443481481113*^9}, {
   3.756443532579549*^9, 3.756443562652102*^9}, {3.756443619754573*^9, 
   3.7564436616796*^9}, {3.756443720056432*^9, 3.7564437631237288`*^9}, {
   3.756443828262183*^9, 3.756443856964053*^9}, {3.756443915811754*^9, 
   3.7564440041311083`*^9}, {3.756444077876575*^9, 3.7564442459599533`*^9}, {
   3.756444276362252*^9, 3.7564443152337923`*^9}, {3.756444354882093*^9, 
   3.756444651032658*^9}, 3.756444704356285*^9, {3.756445380418952*^9, 
   3.7564454212230053`*^9}, {3.7564706579512444`*^9, 3.756470658002159*^9}, {
   3.759549860869666*^9, 3.7595498620718184`*^9}, {3.7595501081819477`*^9, 
   3.759550157070386*^9}, {3.819693932923498*^9, 3.819693932960919*^9}, {
   3.819703628795045*^9, 3.819703706188959*^9}, {3.819703761076579*^9, 
   3.81970382100494*^9}, {3.819703890753602*^9, 3.819703892718828*^9}, {
   3.819703938397314*^9, 3.8197039770934067`*^9}, {3.819704140060285*^9, 
   3.819704239199608*^9}, {3.819704280763412*^9, 3.819704341384201*^9}, {
   3.8197043963629704`*^9, 3.819704398836978*^9}, {3.819704434654228*^9, 
   3.819704458897393*^9}, 3.819705866767057*^9, {3.8197076478745403`*^9, 
   3.819707733387686*^9}, {3.8197077692349997`*^9, 3.8197078403268642`*^9}, {
   3.819707894344081*^9, 3.819707954477549*^9}, {3.819714211651733*^9, 
   3.819714223126501*^9}, {3.819714258246354*^9, 3.819714295821102*^9}, {
   3.819953761473535*^9, 3.819953786286976*^9}, {3.8200523991218367`*^9, 
   3.8200524002687607`*^9}, {3.82011740312674*^9, 3.8201174553342733`*^9}, 
   3.820117551218148*^9, 3.8201227629233713`*^9, {3.8201359398877172`*^9, 
   3.8201359544751787`*^9}, {3.821434695203834*^9, 3.821434698460237*^9}, {
   3.821441309941568*^9, 3.8214413658875628`*^9}, 3.8233194419139643`*^9, {
   3.829536747598074*^9, 
   3.829536757766026*^9}},ExpressionUUID->"027b88f0-b18e-4c7e-a98d-\
de179a5dd879"]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["Symmetric octet: 8S", "Chapter",
 CellChangeTimes->{{3.819704791857774*^9, 3.819704792783844*^9}, {
  3.819707973826733*^9, 3.819707974545295*^9}, {3.819708078287945*^9, 
  3.819708083172906*^9}, {3.819713469631222*^9, 3.819713470533266*^9}, {
  3.829381373808921*^9, 
  3.8293813753129473`*^9}},ExpressionUUID->"617908dd-59f6-41e1-ac65-\
58fd5690a28e"],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox["V", 
   RowBox[{"[", 
    RowBox[{"2", ",", "0"}], "]"}]], 
  TraditionalForm]],ExpressionUUID->"36bcbb46-3521-4e7c-8a6e-e587ff0ce9c7"]], \
"Subchapter",
 CellChangeTimes->{{3.756470669566337*^9, 3.756470675882063*^9}, {
  3.819701298661942*^9, 3.8197012986646843`*^9}, {3.8197036518412037`*^9, 
  3.819703651995129*^9}},ExpressionUUID->"e625310c-eeb0-4346-b3fc-\
e829e64b138a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"V20qgg8S", "=", 
   RowBox[{
    RowBox[{"cqgq8S", "/", "cqgq8A"}], " ", "V20qgg8A"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.756443408522974*^9, 3.756443481481113*^9}, {
   3.756443532579549*^9, 3.756443562652102*^9}, {3.756443619754573*^9, 
   3.7564436616796*^9}, {3.756443720056432*^9, 3.7564437631237288`*^9}, {
   3.756443828262183*^9, 3.756443856964053*^9}, {3.756443915811754*^9, 
   3.7564440041311083`*^9}, {3.756444077876575*^9, 3.7564442459599533`*^9}, {
   3.756444276362252*^9, 3.7564443152337923`*^9}, {3.756444354882093*^9, 
   3.756444651032658*^9}, 3.756444704356285*^9, {3.756445380418952*^9, 
   3.7564454212230053`*^9}, {3.7564706579512444`*^9, 3.756470658002159*^9}, {
   3.759549860869666*^9, 3.7595498620718184`*^9}, {3.7595501081819477`*^9, 
   3.759550157070386*^9}, {3.819693932923498*^9, 3.819693932960919*^9}, {
   3.819703628795045*^9, 3.819703706188959*^9}, {3.819703761076579*^9, 
   3.81970382100494*^9}, {3.819703890753602*^9, 3.819703892718828*^9}, {
   3.819703938397314*^9, 3.8197039770934067`*^9}, 3.819704164813613*^9, {
   3.819706554416457*^9, 3.819706578529047*^9}, {3.819707121935337*^9, 
   3.819707129275275*^9}, {3.819707179412156*^9, 3.819707197593191*^9}, {
   3.819707311634427*^9, 3.819707321559339*^9}, {3.819707355151394*^9, 
   3.819707405718484*^9}, {3.819707490194783*^9, 3.8197074918172483`*^9}, {
   3.819707530298682*^9, 3.819707576288453*^9}, {3.819708093792253*^9, 
   3.8197081345233803`*^9}, 3.8197086419553967`*^9, {3.819708760831085*^9, 
   3.819708795347208*^9}, {3.8197134665568132`*^9, 3.819713496584156*^9}, {
   3.819714299780816*^9, 3.8197143059969*^9}, {3.829536766718649*^9, 
   3.8295367732050247`*^9}},ExpressionUUID->"29d4c6f9-9d7f-4daf-a0ab-\
24b3d5fca3d7"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox["V", 
   RowBox[{"[", 
    RowBox[{"2", ",", "1"}], "]"}]], 
  TraditionalForm]],ExpressionUUID->"dee9650e-a637-4579-8c1b-73e44234d25f"]], \
"Subchapter",
 CellChangeTimes->{{3.7564707660874968`*^9, 3.7564707689950733`*^9}, {
  3.8197039918808193`*^9, 
  3.81970399228364*^9}},ExpressionUUID->"43f03148-8c77-4e98-a509-\
6cad47fb4fa8"],

Cell[BoxData[
 RowBox[{
  RowBox[{"V21qgg8S", "=", 
   RowBox[{
    RowBox[{"cqgq8S", "/", "cqgq8A"}], " ", "V21qgg8A"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.756443408522974*^9, 3.756443481481113*^9}, {
   3.756443532579549*^9, 3.756443562652102*^9}, {3.756443619754573*^9, 
   3.7564436616796*^9}, {3.756443720056432*^9, 3.7564437631237288`*^9}, {
   3.756443828262183*^9, 3.756443856964053*^9}, {3.756443915811754*^9, 
   3.7564440041311083`*^9}, {3.756444077876575*^9, 3.7564442459599533`*^9}, {
   3.756444276362252*^9, 3.7564443152337923`*^9}, {3.756444354882093*^9, 
   3.756444651032658*^9}, 3.756444704356285*^9, {3.756445380418952*^9, 
   3.7564454212230053`*^9}, {3.7564706579512444`*^9, 3.756470658002159*^9}, {
   3.759549860869666*^9, 3.7595498620718184`*^9}, {3.7595501081819477`*^9, 
   3.759550157070386*^9}, {3.819693932923498*^9, 3.819693932960919*^9}, {
   3.819703628795045*^9, 3.819703706188959*^9}, {3.819703761076579*^9, 
   3.81970382100494*^9}, {3.819703890753602*^9, 3.819703892718828*^9}, {
   3.819703938397314*^9, 3.8197039770934067`*^9}, {3.819704140060285*^9, 
   3.819704239199608*^9}, {3.819704280763412*^9, 3.819704341384201*^9}, {
   3.8197043963629704`*^9, 3.819704398836978*^9}, {3.819704434654228*^9, 
   3.819704458897393*^9}, 3.819705866767057*^9, {3.8197076478745403`*^9, 
   3.819707733387686*^9}, {3.8197077692349997`*^9, 3.8197078403268642`*^9}, {
   3.819707894344081*^9, 3.819707954477549*^9}, {3.819708902007918*^9, 
   3.819708931685088*^9}, {3.819708968504407*^9, 3.819708985873722*^9}, {
   3.819709035145248*^9, 3.819709052062352*^9}, {3.819713475270303*^9, 
   3.8197135074246283`*^9}, {3.81971430752486*^9, 3.819714309460786*^9}, {
   3.829536776622431*^9, 
   3.829536782676714*^9}},ExpressionUUID->"a7b67591-a84b-493c-b9d7-\
4301d8ec24bf"]
}, Closed]]
}, Closed]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  RowBox[{"q", "\[Rule]", 
   RowBox[{"g", " ", "g"}]}], 
  TraditionalForm]],ExpressionUUID->"d2124076-39e0-4a1e-8576-cb853b3a180e"]], \
"Title",
 CellChangeTimes->{{3.756445432733151*^9, 3.756445439458506*^9}, {
  3.756452478184718*^9, 3.756452491976646*^9}, {3.75954986453133*^9, 
  3.75954986453135*^9}, {3.7595511334497347`*^9, 
  3.75955113504922*^9}},ExpressionUUID->"a2a7abc8-4657-41ad-a06f-\
f9cab43011cf"],

Cell["\<\
The general colour structure (in all channels except for the mixed octets) of \
this kernel is given in eq. (4.29) and reads:\
\>", "Text",
 CellChangeTimes->{{3.7595551254301147`*^9, 3.75955514103762*^9}, 
   3.75972236782977*^9, {3.819692989585723*^9, 3.819693016744328*^9}, {
   3.819693462378582*^9, 3.819693462527947*^9}, {3.819693740009953*^9, 
   3.8196937671608763`*^9}, {3.81970263727276*^9, 3.819702637430098*^9}, {
   3.820117719090887*^9, 3.820117720858827*^9}, {3.8249601282982283`*^9, 
   3.8249601284425488`*^9}, {3.829538128463521*^9, 
   3.829538178198263*^9}},ExpressionUUID->"d907422a-d81f-415e-ae8d-\
7bcf25cee988"],

Cell["\<\
    V20ggqR1R2 = cgggR * (CA * CF * R20ggqCA + cggqR1R2 * CF^2 * R20ggqCF)
    V21ggqR1R2 = cgggR * (CA * CF * R21ggqCA + cggqR1R2 * CF^2 * R21ggqCF)\
\>", "Text",
 CellChangeTimes->{{3.81969393284004*^9, 3.8196939371730137`*^9}, {
   3.8196943988561974`*^9, 3.819694459755909*^9}, 3.819695569438875*^9, {
   3.819695599862255*^9, 3.819695620983055*^9}, {3.8197026420197906`*^9, 
   3.8197027173477287`*^9}, {3.819702776464388*^9, 3.8197028775445433`*^9}, {
   3.8197064682780123`*^9, 3.8197064751254673`*^9}, {3.8197068497554207`*^9, 
   3.819706934951374*^9}, {3.819713937109868*^9, 3.819714013818808*^9}, {
   3.8200603166091146`*^9, 3.820060320194586*^9}, {3.820117648837667*^9, 
   3.820117716235529*^9}, {3.820135963936722*^9, 3.820135987977585*^9}, {
   3.823319459291419*^9, 3.823319473550029*^9}, {3.823583501930234*^9, 
   3.823583516931818*^9}, {3.8295368138796463`*^9, 3.829536822347746*^9}, {
   3.8295383192273483`*^9, 
   3.829538319538999*^9}},ExpressionUUID->"db4187eb-fa42-4332-80ad-\
5cbd2ee7e369"],

Cell["with the rescaling factors cggqR1R2 given in eq. (4.30) as:", "Text",
 CellChangeTimes->{{3.8201177696407833`*^9, 3.820117794336433*^9}, {
   3.824960131369755*^9, 3.8249601319785213`*^9}, 3.829536824264228*^9, {
   3.829538146159906*^9, 
   3.829538148103546*^9}},ExpressionUUID->"fa1fd93f-1237-4e33-ae62-\
1540204e6301"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"cggq11", "=", "1"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"cggqAA", "=", 
   RowBox[{
    RowBox[{"N", "^", "2"}], "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"N", "^", "2"}], "-", "1"}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"cggqSS", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"N", "^", "2"}], "-", "4"}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"N", "^", "2"}], "-", "1"}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"cggq2727", "=", "0"}], ";"}]}], "Input",
 CellChangeTimes->{{3.820117798467598*^9, 3.8201178622793617`*^9}, {
  3.829537690317668*^9, 
  3.829537697996244*^9}},ExpressionUUID->"5c4cef24-f51a-4dea-af72-\
7b088a7bf93e"],

Cell["\<\

Alternatively these kernels may be written as:\
\>", "Text",
 CellChangeTimes->{{3.823319477181902*^9, 
  3.82331948827081*^9}},ExpressionUUID->"babf34df-496f-42be-982a-\
53fbd56a7dc5"],

Cell["\<\
    V20ggqR1R2 = cgggR * R20ggqR1R2

    V21ggqR1R2 = cgggR * R21ggqR1R2\
\>", "Text",
 CellChangeTimes->{
  3.8233195089355173`*^9, {3.829536825888953*^9, 
   3.8295368292742863`*^9}},ExpressionUUID->"c7df9243-cc65-497e-b8c2-\
29a37194f434"],

Cell["with coefficients", "Text",
 CellChangeTimes->{{3.8233195115970917`*^9, 
  3.823319515429977*^9}},ExpressionUUID->"c756f744-5ba0-4b7c-85dc-\
b44c517ee388"],

Cell["\<\
    R20ggqR1R2 = CA * CF * R20ggqCA + cggqR1R2 * CF^2 * R20ggqCF\
\>", "Text",
 CellChangeTimes->{
  3.8233195261288137`*^9, {3.829536833538044*^9, 
   3.829536835037756*^9}},ExpressionUUID->"bf6af261-6166-421e-aa70-\
b07aa938c82e"],

Cell["and", "Text",
 CellChangeTimes->{{3.823319528324402*^9, 
  3.823319528556912*^9}},ExpressionUUID->"2dda7c45-7f53-4d19-a889-\
c3aad2bb7044"],

Cell["\<\
    R21ggqR1R2 = CA * CF * R21ggqCA + cggqR1R2 * CF^2 * R21ggqCF\
\>", "Text",
 CellChangeTimes->{
  3.823319535502187*^9, {3.829536836346057*^9, 
   3.8295368381864367`*^9}},ExpressionUUID->"ed9ce870-75a0-4725-9c81-\
53965cb0c759"],

Cell["\<\

For the mixed octets, the general structure of these kernels is given in eq. \
(4.31) and reads:\
\>", "Text",
 CellChangeTimes->{{3.829538190334095*^9, 3.829538232957087*^9}, 
   3.829706006927766*^9},ExpressionUUID->"4284c7e2-96aa-4be4-9e28-\
74935f2c264e"],

Cell["\<\
    V20ggqAS = - V20ggqSA = cggqAS * R20ggqAS
    V21ggqAS = - V21ggqSA = cggqAS * R21ggqAS\
\>", "Text",
 CellChangeTimes->{{3.81969393284004*^9, 3.8196939371730137`*^9}, {
   3.8196943988561974`*^9, 3.819694459755909*^9}, 3.819695569438875*^9, {
   3.819695599862255*^9, 3.819695620983055*^9}, {3.8197026420197906`*^9, 
   3.8197027173477287`*^9}, {3.819702776464388*^9, 3.8197028775445433`*^9}, {
   3.8197064682780123`*^9, 3.8197064751254673`*^9}, {3.8197068497554207`*^9, 
   3.819706934951374*^9}, {3.819713937109868*^9, 3.819714013818808*^9}, {
   3.8200603166091146`*^9, 3.820060320194586*^9}, {3.820117648837667*^9, 
   3.820117716235529*^9}, {3.820135963936722*^9, 3.820135987977585*^9}, {
   3.823319459291419*^9, 3.823319473550029*^9}, {3.823583501930234*^9, 
   3.823583516931818*^9}, {3.8295368138796463`*^9, 3.829536822347746*^9}, {
   3.829538266028029*^9, 3.829538293891137*^9}, {3.8295383345308323`*^9, 
   3.829538391024789*^9}},ExpressionUUID->"551a87bc-fa05-4004-bbd2-\
c73efc07750b"],

Cell["with cggqAS given in eq. (4.32) as:", "Text",
 CellChangeTimes->{{3.829538420607789*^9, 
  3.82953845148666*^9}},ExpressionUUID->"09b23d73-1abe-4146-844e-\
17b662515386"],

Cell[BoxData[
 RowBox[{
  RowBox[{"cggqAS", "=", " ", 
   RowBox[{"CF", " ", 
    RowBox[{"Sqrt", "[", 
     RowBox[{
      RowBox[{"N", "^", "2"}], "-", "1"}], "]"}], 
    RowBox[{"Sqrt", "[", 
     RowBox[{
      RowBox[{"N", "^", "2"}], "-", "4"}], "]"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.829538455621416*^9, 
  3.829538478270296*^9}},ExpressionUUID->"09fc235b-040a-4150-9ace-\
15431e53bb38"],

Cell[CellGroupData[{

Cell["Singlet: 11", "Chapter",
 CellChangeTimes->{{3.819704791857774*^9, 3.819704792783844*^9}, {
  3.829381397520859*^9, 
  3.82938139839218*^9}},ExpressionUUID->"d357645f-1170-413e-ad99-\
534ab1fc2f57"],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox["V", 
   RowBox[{"[", 
    RowBox[{"2", ",", "0"}], "]"}]], 
  TraditionalForm]],ExpressionUUID->"daa63c2f-eb2f-4703-a3a0-cc7584f84577"]], \
"Subchapter",
 CellChangeTimes->{{3.756470669566337*^9, 3.756470675882063*^9}, {
  3.819701298661942*^9, 3.8197012986646843`*^9}, {3.8197036518412037`*^9, 
  3.819703651995129*^9}},ExpressionUUID->"a8abbfb6-e1d3-427f-a706-\
4879fb04c898"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"V20ggq11", "=", 
    RowBox[{"cggg11", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"CA", " ", "CF", " ", "R20ggqCA"}], "+", 
       RowBox[{"cggq11", " ", 
        RowBox[{"CF", "^", "2"}], " ", "R20ggqCF"}]}], ")"}]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"R20ggqCA", "=", 
    RowBox[{
     RowBox[{"V20ggq11CA", "[", "7", "]"}], "+", 
     RowBox[{
      RowBox[{"V20ggq11CA", "[", "1", "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "+", 
        RowBox[{"u", "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "zb"}], ")"}]}]}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"V20ggq11CA", "[", "2", "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "zb"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"V20ggq11CA", "[", "3", "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "u"}], ")"}], "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "zb"}], ")"}]}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"V20ggq11CA", "[", "4", "]"}], "*", 
      RowBox[{"Log", "[", "zb", "]"}]}], "+", 
     RowBox[{
      RowBox[{"V20ggq11CA", "[", "5", "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"u", "-", 
        RowBox[{"u", "*", "zb"}]}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"V20ggq11CA", "[", "6", "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"u", "+", "zb", "-", 
        RowBox[{"u", "*", "zb"}]}], "]"}]}]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"R20ggqCF", "=", 
    RowBox[{
     RowBox[{"V20ggq11CF", "[", "6", "]"}], "+", 
     RowBox[{
      RowBox[{"V20ggq11CF", "[", "1", "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "+", 
        RowBox[{"u", "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "zb"}], ")"}]}]}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"V20ggq11CF", "[", "2", "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "u"}], ")"}], "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "zb"}], ")"}]}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"V20ggq11CF", "[", "3", "]"}], "*", 
      RowBox[{"Log", "[", "zb", "]"}]}], "+", 
     RowBox[{
      RowBox[{"V20ggq11CF", "[", "4", "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"u", "-", 
        RowBox[{"u", "*", "zb"}]}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"V20ggq11CF", "[", "5", "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"u", "+", "zb", "-", 
        RowBox[{"u", "*", "zb"}]}], "]"}]}]}]}], ";"}], "\[IndentingNewLine]",
   "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"V20ggq11CA", "[", "1", "]"}], "=", 
   RowBox[{"u", "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "+", "zb"}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "zb"}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"zb", "^", "2"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "u"}], ")"}], "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "zb"}], ")"}], "^", "2"}]}], ")"}]}]}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"V20ggq11CA", "[", "2", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "-", 
       RowBox[{"zb", "^", "2"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "u"}], ")"}], "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "zb"}], ")"}], "^", "2"}]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"zb", "^", "2"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"u", "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "zb"}], ")"}], "^", "2"}]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"4", "*", "u", "*", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"zb", "^", "2"}]}], ")"}]}], ")"}], "/", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "zb"}], ")"}], "^", "2"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"4", "*", 
       RowBox[{"u", "^", "2"}], "*", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"zb", "^", "2"}]}], ")"}]}], ")"}], "/", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "zb"}], ")"}], "^", "2"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"9", "+", 
       RowBox[{"2", "*", "zb"}], "+", 
       RowBox[{"5", "*", 
        RowBox[{"zb", "^", "2"}]}]}], ")"}], "/", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "zb"}], ")"}], "^", "2"}]}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"V20ggq11CA", "[", "3", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "-", 
       RowBox[{"zb", "^", "2"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"u", "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "zb"}], ")"}], "^", "2"}]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"2", "*", 
       RowBox[{"u", "^", "2"}], "*", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"zb", "^", "2"}]}], ")"}]}], ")"}], "/", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "zb"}], ")"}], "^", "2"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"5", "+", 
       RowBox[{"3", "*", 
        RowBox[{"zb", "^", "2"}]}]}], ")"}], "/", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "zb"}], ")"}], "^", "2"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"u", "*", 
       RowBox[{"(", 
        RowBox[{"3", "-", 
         RowBox[{"2", "*", "zb"}], "+", 
         RowBox[{"3", "*", 
          RowBox[{"zb", "^", "2"}]}]}], ")"}]}], ")"}], "/", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "zb"}], ")"}], "^", "2"}]}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"V20ggq11CA", "[", "4", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "-", 
       RowBox[{"zb", "^", "2"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "u"}], ")"}], "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "zb"}], ")"}], "^", "2"}]}], ")"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"4", "*", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"zb", "^", "2"}]}], ")"}]}], ")"}], "/", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "zb"}], ")"}], "^", "2"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"zb", "^", "2"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"u", "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "zb"}], ")"}], "^", "2"}]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"2", "*", "u", "*", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"zb", "^", "2"}]}], ")"}]}], ")"}], "/", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "zb"}], ")"}], "^", "2"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"2", "*", 
       RowBox[{"u", "^", "2"}], "*", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"zb", "^", "2"}]}], ")"}]}], ")"}], "/", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "zb"}], ")"}], "^", "2"}]}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"V20ggq11CA", "[", "5", "]"}], "=", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"u", "*", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", "zb"}], ")"}], "^", "2"}]}], ")"}], "/", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "zb"}], ")"}], "^", "2"}]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"zb", "^", "2"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "u"}], ")"}], "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "zb"}], ")"}], "^", "2"}]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"2", "*", 
       RowBox[{"u", "^", "2"}], "*", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"zb", "^", "2"}]}], ")"}]}], ")"}], "/", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "zb"}], ")"}], "^", "2"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"2", "*", 
       RowBox[{"(", 
        RowBox[{"2", "+", "zb", "+", 
         RowBox[{"zb", "^", "2"}]}], ")"}]}], ")"}], "/", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "zb"}], ")"}], "^", "2"}]}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"V20ggq11CA", "[", "6", "]"}], "=", 
   RowBox[{
    RowBox[{"-", "u"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"2", "*", "zb"}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "zb"}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "-", 
       RowBox[{"zb", "^", "2"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"u", "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "zb"}], ")"}], "^", "2"}]}], ")"}]}]}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"V20ggq11CA", "[", "7", "]"}], "=", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "2"}], "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}]}], "+", 
     RowBox[{"2", "/", "u"}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"12", "*", "u", "*", "zb"}], ")"}], "/", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "zb"}], ")"}], "^", "2"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"12", "*", 
        RowBox[{"u", "^", "2"}], "*", "zb"}], ")"}], "/", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "zb"}], ")"}], "^", "2"}]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"3", "-", 
        RowBox[{"8", "*", "zb"}], "+", 
        RowBox[{"3", "*", 
         RowBox[{"zb", "^", "2"}]}]}], ")"}], "/", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "zb"}], ")"}], "^", "2"}]}]}]}], ";"}], 
  "\n"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"V20ggq11CF", "[", "1", "]"}], "=", 
   RowBox[{
    RowBox[{"-", "2"}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"2", "*", "zb"}], ")"}], "/", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "-", "u", "+", 
        RowBox[{"u", "*", "zb"}]}], ")"}], "^", "2"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"2", "*", 
       RowBox[{"(", 
        RowBox[{"1", "+", "zb"}], ")"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"1", "-", "u", "+", 
       RowBox[{"u", "*", "zb"}]}], ")"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"2", "*", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"zb", "^", "2"}]}], ")"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "u"}], ")"}], "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "zb"}], ")"}], "^", "2"}]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"2", "*", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"zb", "^", "2"}]}], ")"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"u", "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "zb"}], ")"}], "^", "2"}]}], ")"}]}]}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"V20ggq11CF", "[", "2", "]"}], "=", 
   RowBox[{
    RowBox[{"zb", "/", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "-", "u", "+", 
        RowBox[{"u", "*", "zb"}]}], ")"}], "^", "2"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "+", "zb"}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"1", "-", "u", "+", 
       RowBox[{"u", "*", "zb"}]}], ")"}]}], "-", 
    RowBox[{"zb", "/", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "u"}], "-", "zb", "+", 
        RowBox[{"u", "*", "zb"}]}], ")"}], "^", "2"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "+", "zb"}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "u"}], "-", "zb", "+", 
       RowBox[{"u", "*", "zb"}]}], ")"}]}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"V20ggq11CF", "[", "3", "]"}], "=", 
   RowBox[{"2", "+", 
    RowBox[{"zb", "/", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "-", "u", "+", 
        RowBox[{"u", "*", "zb"}]}], ")"}], "^", "2"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "+", "zb"}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"1", "-", "u", "+", 
       RowBox[{"u", "*", "zb"}]}], ")"}]}], "+", 
    RowBox[{"zb", "/", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "u"}], "-", "zb", "+", 
        RowBox[{"u", "*", "zb"}]}], ")"}], "^", "2"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "-", "zb"}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "u"}], "-", "zb", "+", 
       RowBox[{"u", "*", "zb"}]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"2", "*", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"zb", "^", "2"}]}], ")"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "u"}], ")"}], "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "zb"}], ")"}], "^", "2"}]}], ")"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"2", "*", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"zb", "^", "2"}]}], ")"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"u", "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "zb"}], ")"}], "^", "2"}]}], ")"}]}]}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"V20ggq11CF", "[", "4", "]"}], "=", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{"(", 
      RowBox[{"zb", "/", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", "u", "+", 
          RowBox[{"u", "*", "zb"}]}], ")"}], "^", "2"}]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "-", "zb"}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"1", "-", "u", "+", 
       RowBox[{"u", "*", "zb"}]}], ")"}]}], "+", 
    RowBox[{"zb", "/", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "u"}], "-", "zb", "+", 
        RowBox[{"u", "*", "zb"}]}], ")"}], "^", "2"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "-", "zb"}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "u"}], "-", "zb", "+", 
       RowBox[{"u", "*", "zb"}]}], ")"}]}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"V20ggq11CF", "[", "5", "]"}], "=", 
   RowBox[{
    RowBox[{"-", "2"}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"2", "*", "zb"}], ")"}], "/", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "u"}], "-", "zb", "+", 
        RowBox[{"u", "*", "zb"}]}], ")"}], "^", "2"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"2", "*", 
       RowBox[{"(", 
        RowBox[{"1", "+", "zb"}], ")"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "u"}], "-", "zb", "+", 
       RowBox[{"u", "*", "zb"}]}], ")"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"2", "*", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"zb", "^", "2"}]}], ")"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "u"}], ")"}], "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "zb"}], ")"}], "^", "2"}]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"2", "*", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"zb", "^", "2"}]}], ")"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"u", "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "zb"}], ")"}], "^", "2"}]}], ")"}]}]}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"V20ggq11CF", "[", "6", "]"}], "=", 
   RowBox[{"4", "+", 
    RowBox[{"2", "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "u"}], ")"}]}], "-", 
    RowBox[{"2", "/", "u"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"3", "*", "zb"}], ")"}], "/", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "-", "u", "+", 
        RowBox[{"u", "*", "zb"}]}], ")"}], "^", "2"}]}], "-", 
    RowBox[{"2", "/", 
     RowBox[{"(", 
      RowBox[{"1", "-", "u", "+", 
       RowBox[{"u", "*", "zb"}]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"3", "*", "zb"}], ")"}], "/", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "u"}], "-", "zb", "+", 
        RowBox[{"u", "*", "zb"}]}], ")"}], "^", "2"}]}], "+", 
    RowBox[{"2", "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "u"}], "-", "zb", "+", 
       RowBox[{"u", "*", "zb"}]}], ")"}]}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.756443408522974*^9, 3.756443481481113*^9}, {
   3.756443532579549*^9, 3.756443562652102*^9}, {3.756443619754573*^9, 
   3.7564436616796*^9}, {3.756443720056432*^9, 3.7564437631237288`*^9}, {
   3.756443828262183*^9, 3.756443856964053*^9}, {3.756443915811754*^9, 
   3.7564440041311083`*^9}, {3.756444077876575*^9, 3.7564442459599533`*^9}, {
   3.756444276362252*^9, 3.7564443152337923`*^9}, {3.756444354882093*^9, 
   3.756444651032658*^9}, 3.756444704356285*^9, {3.756445380418952*^9, 
   3.7564454212230053`*^9}, {3.7564706579512444`*^9, 3.756470658002159*^9}, {
   3.759549860869666*^9, 3.7595498620718184`*^9}, {3.7595501081819477`*^9, 
   3.759550157070386*^9}, {3.819693932923498*^9, 3.819693932960919*^9}, {
   3.819703628795045*^9, 3.819703706188959*^9}, {3.819703761076579*^9, 
   3.81970382100494*^9}, {3.819703890753602*^9, 3.819703892718828*^9}, {
   3.819703938397314*^9, 3.8197039770934067`*^9}, 3.819704164813613*^9, {
   3.819706554416457*^9, 3.819706578529047*^9}, {3.819707121935337*^9, 
   3.819707129275275*^9}, {3.819707179412156*^9, 3.819707197593191*^9}, {
   3.819707311634427*^9, 3.819707321559339*^9}, {3.819707355151394*^9, 
   3.819707405718484*^9}, {3.819707490194783*^9, 3.8197074918172483`*^9}, {
   3.819707530298682*^9, 3.819707576288453*^9}, {3.819714153807457*^9, 
   3.819714197939291*^9}, {3.81971427498989*^9, 3.819714276621586*^9}, {
   3.819951538998102*^9, 3.819951539388298*^9}, 3.8199528660554037`*^9, {
   3.81995296031876*^9, 3.819952966152034*^9}, {3.819953265626902*^9, 
   3.819953314605142*^9}, {3.820052381002308*^9, 3.8200523860903797`*^9}, {
   3.820116779798354*^9, 3.820116788938614*^9}, {3.820116851045762*^9, 
   3.82011685662932*^9}, {3.820117063912746*^9, 3.820117085375524*^9}, {
   3.820118009349403*^9, 3.8201180784299726`*^9}, {3.8201183282579927`*^9, 
   3.820118337355545*^9}, {3.820118392127317*^9, 3.820118450394853*^9}, 
   3.820122768754971*^9, {3.820136001951586*^9, 3.820136030140304*^9}, {
   3.82143470744415*^9, 3.821434714339869*^9}, {3.821441425870097*^9, 
   3.821441435250742*^9}, {3.8214414698563557`*^9, 3.821441507897882*^9}, 
   3.823319541795383*^9, {3.8295392112197247`*^9, 
   3.829539236529077*^9}},ExpressionUUID->"64718409-38ee-46a8-b048-\
3ab736adb969"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox["V", 
   RowBox[{"[", 
    RowBox[{"2", ",", "1"}], "]"}]], 
  TraditionalForm]],ExpressionUUID->"4d465368-348c-4c02-a39e-2f7ee24781c8"]], \
"Subchapter",
 CellChangeTimes->{{3.7564707660874968`*^9, 3.7564707689950733`*^9}, {
  3.8197039918808193`*^9, 
  3.81970399228364*^9}},ExpressionUUID->"2c81ee8d-db0e-46f5-8733-\
f34d916f5fb0"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"V21ggq11", "=", 
    RowBox[{"cggg11", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"CA", " ", "CF", " ", "R21ggqCA"}], "+", 
       RowBox[{"cggq11", " ", 
        RowBox[{"CF", "^", "2"}], " ", "R21ggqCF"}]}], ")"}]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"R21ggqCA", "=", 
    RowBox[{"V21ggq11CA", "[", "1", "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"R21ggqCF", "=", 
    RowBox[{"V21ggq11CF", "[", "1", "]"}]}], ";"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"V21ggq11CA", "[", "1", "]"}], "=", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"4", "*", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"zb", "^", "2"}]}], ")"}]}], ")"}], "/", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "zb"}], ")"}], "^", "2"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"2", "*", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"zb", "^", "2"}]}], ")"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "u"}], ")"}], "*", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "zb"}], ")"}], "^", "2"}]}], ")"}]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"2", "*", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"zb", "^", "2"}]}], ")"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"u", "*", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "zb"}], ")"}], "^", "2"}]}], ")"}]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"2", "*", "u", "*", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"zb", "^", "2"}]}], ")"}]}], ")"}], "/", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "zb"}], ")"}], "^", "2"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"2", "*", 
        RowBox[{"u", "^", "2"}], "*", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"zb", "^", "2"}]}], ")"}]}], ")"}], "/", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "zb"}], ")"}], "^", "2"}]}]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"V21ggq11CF", "[", "1", "]"}], "=", 
   RowBox[{
    RowBox[{"-", "2"}], "-", 
    RowBox[{"zb", "/", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "-", "u", "+", 
        RowBox[{"u", "*", "zb"}]}], ")"}], "^", "2"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "-", "zb"}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"1", "-", "u", "+", 
       RowBox[{"u", "*", "zb"}]}], ")"}]}], "-", 
    RowBox[{"zb", "/", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "u"}], "-", "zb", "+", 
        RowBox[{"u", "*", "zb"}]}], ")"}], "^", "2"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "+", "zb"}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "u"}], "-", "zb", "+", 
       RowBox[{"u", "*", "zb"}]}], ")"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"4", "*", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"zb", "^", "2"}]}], ")"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "u"}], ")"}], "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "zb"}], ")"}], "^", "2"}]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"4", "*", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"zb", "^", "2"}]}], ")"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"u", "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "zb"}], ")"}], "^", "2"}]}], ")"}]}]}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.756443408522974*^9, 3.756443481481113*^9}, {
   3.756443532579549*^9, 3.756443562652102*^9}, {3.756443619754573*^9, 
   3.7564436616796*^9}, {3.756443720056432*^9, 3.7564437631237288`*^9}, {
   3.756443828262183*^9, 3.756443856964053*^9}, {3.756443915811754*^9, 
   3.7564440041311083`*^9}, {3.756444077876575*^9, 3.7564442459599533`*^9}, {
   3.756444276362252*^9, 3.7564443152337923`*^9}, {3.756444354882093*^9, 
   3.756444651032658*^9}, 3.756444704356285*^9, {3.756445380418952*^9, 
   3.7564454212230053`*^9}, {3.7564706579512444`*^9, 3.756470658002159*^9}, {
   3.759549860869666*^9, 3.7595498620718184`*^9}, {3.7595501081819477`*^9, 
   3.759550157070386*^9}, {3.819693932923498*^9, 3.819693932960919*^9}, {
   3.819703628795045*^9, 3.819703706188959*^9}, {3.819703761076579*^9, 
   3.81970382100494*^9}, {3.819703890753602*^9, 3.819703892718828*^9}, {
   3.819703938397314*^9, 3.8197039770934067`*^9}, {3.819704140060285*^9, 
   3.819704239199608*^9}, {3.819704280763412*^9, 3.819704341384201*^9}, {
   3.8197043963629704`*^9, 3.819704398836978*^9}, {3.819704434654228*^9, 
   3.819704458897393*^9}, 3.819705866767057*^9, {3.8197076478745403`*^9, 
   3.819707733387686*^9}, {3.8197077692349997`*^9, 3.8197078403268642`*^9}, {
   3.819707894344081*^9, 3.819707954477549*^9}, {3.819714211651733*^9, 
   3.819714223126501*^9}, {3.819714279144568*^9, 3.819714280893738*^9}, {
   3.819953335611134*^9, 3.819953344895255*^9}, {3.8199533764180937`*^9, 
   3.8199534182869577`*^9}, {3.820052388733281*^9, 3.820052391849662*^9}, {
   3.8201171020655937`*^9, 3.820117165257855*^9}, {3.820118088038392*^9, 
   3.820118105274168*^9}, {3.82011846900811*^9, 3.820118478352824*^9}, {
   3.820118525792547*^9, 3.8201185652728*^9}, 3.8201227727301073`*^9, {
   3.820136042251112*^9, 3.820136049736635*^9}, {3.821434716763183*^9, 
   3.821434719747088*^9}, {3.821441527352236*^9, 3.821441579271529*^9}, 
   3.823319547574931*^9, {3.8295392403524923`*^9, 3.829539244965211*^9}, 
   3.829539309473112*^9},ExpressionUUID->"bd93a06b-2f0f-4fe0-b121-\
f55678b7d3b8"]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["Asymmetric octet: AA", "Chapter",
 CellChangeTimes->{{3.819704791857774*^9, 3.819704792783844*^9}, {
  3.819707973826733*^9, 3.819707974545295*^9}, {3.819708078287945*^9, 
  3.819708083172906*^9}, {3.829381419119629*^9, 
  3.82938142019167*^9}},ExpressionUUID->"ad361276-e433-4246-860f-\
52787d1b0348"],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox["V", 
   RowBox[{"[", 
    RowBox[{"2", ",", "0"}], "]"}]], 
  TraditionalForm]],ExpressionUUID->"d5760f86-2f5e-4d03-93e6-852d4a414931"]], \
"Subchapter",
 CellChangeTimes->{{3.756470669566337*^9, 3.756470675882063*^9}, {
  3.819701298661942*^9, 3.8197012986646843`*^9}, {3.8197036518412037`*^9, 
  3.819703651995129*^9}},ExpressionUUID->"558eb037-f4b3-4833-894d-\
3d8a953e578f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"V20ggqAA", "=", 
   RowBox[{"cgggAA", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"CA", " ", "CF", " ", "R20ggqCA"}], "+", 
      RowBox[{"cggqAA", " ", 
       RowBox[{"CF", "^", "2"}], " ", "R20ggqCF"}]}], ")"}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.756443408522974*^9, 3.756443481481113*^9}, {
   3.756443532579549*^9, 3.756443562652102*^9}, {3.756443619754573*^9, 
   3.7564436616796*^9}, {3.756443720056432*^9, 3.7564437631237288`*^9}, {
   3.756443828262183*^9, 3.756443856964053*^9}, {3.756443915811754*^9, 
   3.7564440041311083`*^9}, {3.756444077876575*^9, 3.7564442459599533`*^9}, {
   3.756444276362252*^9, 3.7564443152337923`*^9}, {3.756444354882093*^9, 
   3.756444651032658*^9}, 3.756444704356285*^9, {3.756445380418952*^9, 
   3.7564454212230053`*^9}, {3.7564706579512444`*^9, 3.756470658002159*^9}, {
   3.759549860869666*^9, 3.7595498620718184`*^9}, {3.7595501081819477`*^9, 
   3.759550157070386*^9}, {3.819693932923498*^9, 3.819693932960919*^9}, {
   3.819703628795045*^9, 3.819703706188959*^9}, {3.819703761076579*^9, 
   3.81970382100494*^9}, {3.819703890753602*^9, 3.819703892718828*^9}, {
   3.819703938397314*^9, 3.8197039770934067`*^9}, 3.819704164813613*^9, {
   3.819706554416457*^9, 3.819706578529047*^9}, {3.819707121935337*^9, 
   3.819707129275275*^9}, {3.819707179412156*^9, 3.819707197593191*^9}, {
   3.819707311634427*^9, 3.819707321559339*^9}, {3.819707355151394*^9, 
   3.819707405718484*^9}, {3.819707490194783*^9, 3.8197074918172483`*^9}, {
   3.819707530298682*^9, 3.819707576288453*^9}, {3.819714153807457*^9, 
   3.819714197939291*^9}, {3.81971427498989*^9, 3.819714276621586*^9}, {
   3.819951538998102*^9, 3.819951539388298*^9}, 3.8199528660554037`*^9, {
   3.81995296031876*^9, 3.819952966152034*^9}, {3.819953265626902*^9, 
   3.819953314605142*^9}, {3.820052381002308*^9, 3.8200523860903797`*^9}, {
   3.820116779798354*^9, 3.820116788938614*^9}, {3.820116851045762*^9, 
   3.82011685662932*^9}, {3.820117063912746*^9, 3.820117085375524*^9}, {
   3.820118009349403*^9, 3.8201180784299726`*^9}, {3.8201183282579927`*^9, 
   3.820118337355545*^9}, {3.820118392127317*^9, 3.820118450394853*^9}, {
   3.820118793124188*^9, 3.820118807366148*^9}, 3.820122775921341*^9, {
   3.820136062689266*^9, 3.82013607041479*^9}, 3.8233195831653843`*^9, {
   3.829539322119349*^9, 
   3.829539332329681*^9}},ExpressionUUID->"30bb72fd-55d9-4b84-8979-\
23e61388a825"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox["V", 
   RowBox[{"[", 
    RowBox[{"2", ",", "1"}], "]"}]], 
  TraditionalForm]],ExpressionUUID->"aa8ba256-6666-4fcd-a738-9779a42d8d66"]], \
"Subchapter",
 CellChangeTimes->{{3.7564707660874968`*^9, 3.7564707689950733`*^9}, {
  3.8197039918808193`*^9, 
  3.81970399228364*^9}},ExpressionUUID->"5a0efd55-6e69-4fdc-86f9-\
909caa52932c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"V21ggqAA", "=", 
   RowBox[{"cgggAA", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"CA", " ", "CF", " ", "R21ggqCA"}], "+", 
      RowBox[{"cggqAA", " ", 
       RowBox[{"CF", "^", "2"}], " ", "R21ggqCF"}]}], ")"}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.756443408522974*^9, 3.756443481481113*^9}, {
   3.756443532579549*^9, 3.756443562652102*^9}, {3.756443619754573*^9, 
   3.7564436616796*^9}, {3.756443720056432*^9, 3.7564437631237288`*^9}, {
   3.756443828262183*^9, 3.756443856964053*^9}, {3.756443915811754*^9, 
   3.7564440041311083`*^9}, {3.756444077876575*^9, 3.7564442459599533`*^9}, {
   3.756444276362252*^9, 3.7564443152337923`*^9}, {3.756444354882093*^9, 
   3.756444651032658*^9}, 3.756444704356285*^9, {3.756445380418952*^9, 
   3.7564454212230053`*^9}, {3.7564706579512444`*^9, 3.756470658002159*^9}, {
   3.759549860869666*^9, 3.7595498620718184`*^9}, {3.7595501081819477`*^9, 
   3.759550157070386*^9}, {3.819693932923498*^9, 3.819693932960919*^9}, {
   3.819703628795045*^9, 3.819703706188959*^9}, {3.819703761076579*^9, 
   3.81970382100494*^9}, {3.819703890753602*^9, 3.819703892718828*^9}, {
   3.819703938397314*^9, 3.8197039770934067`*^9}, {3.819704140060285*^9, 
   3.819704239199608*^9}, {3.819704280763412*^9, 3.819704341384201*^9}, {
   3.8197043963629704`*^9, 3.819704398836978*^9}, {3.819704434654228*^9, 
   3.819704458897393*^9}, 3.819705866767057*^9, {3.8197076478745403`*^9, 
   3.819707733387686*^9}, {3.8197077692349997`*^9, 3.8197078403268642`*^9}, {
   3.819707894344081*^9, 3.819707954477549*^9}, {3.819714211651733*^9, 
   3.819714223126501*^9}, {3.819714279144568*^9, 3.819714280893738*^9}, {
   3.819953335611134*^9, 3.819953344895255*^9}, {3.8199533764180937`*^9, 
   3.8199534182869577`*^9}, {3.820052388733281*^9, 3.820052391849662*^9}, {
   3.8201171020655937`*^9, 3.820117165257855*^9}, {3.820118088038392*^9, 
   3.820118105274168*^9}, {3.82011846900811*^9, 3.820118478352824*^9}, {
   3.820118525792547*^9, 3.8201185652728*^9}, {3.8201187982704287`*^9, 
   3.820118812501713*^9}, 3.820122777633676*^9, {3.820136072898144*^9, 
   3.820136084286406*^9}, 3.823319563165887*^9, {3.829539333169408*^9, 
   3.8295393509432573`*^9}},ExpressionUUID->"cc58e791-e2ef-4d58-b34f-\
f5399ae3fa17"]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["Symmetric octet: SS", "Chapter",
 CellChangeTimes->{{3.819704791857774*^9, 3.819704792783844*^9}, {
  3.819707973826733*^9, 3.819707974545295*^9}, {3.819708078287945*^9, 
  3.819708083172906*^9}, {3.819713469631222*^9, 3.819713470533266*^9}, {
  3.829381423671636*^9, 
  3.8293814243355417`*^9}},ExpressionUUID->"48badb7f-d179-442b-86d9-\
ee57f1cd6457"],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox["V", 
   RowBox[{"[", 
    RowBox[{"2", ",", "0"}], "]"}]], 
  TraditionalForm]],ExpressionUUID->"7028a565-fbf1-4242-a0a2-c4ab5703f1ea"]], \
"Subchapter",
 CellChangeTimes->{{3.756470669566337*^9, 3.756470675882063*^9}, {
  3.819701298661942*^9, 3.8197012986646843`*^9}, {3.8197036518412037`*^9, 
  3.819703651995129*^9}},ExpressionUUID->"86b9ebc9-0e92-413f-b01a-\
50183129a463"],

Cell[BoxData[
 RowBox[{
  RowBox[{"V20ggqSS", "=", 
   RowBox[{"cgggSS", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"CA", " ", "CF", " ", "R20ggqCA"}], "+", 
      RowBox[{"cggqSS", " ", 
       RowBox[{"CF", "^", "2"}], " ", "R20ggqCF"}]}], ")"}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.756443408522974*^9, 3.756443481481113*^9}, {
   3.756443532579549*^9, 3.756443562652102*^9}, {3.756443619754573*^9, 
   3.7564436616796*^9}, {3.756443720056432*^9, 3.7564437631237288`*^9}, {
   3.756443828262183*^9, 3.756443856964053*^9}, {3.756443915811754*^9, 
   3.7564440041311083`*^9}, {3.756444077876575*^9, 3.7564442459599533`*^9}, {
   3.756444276362252*^9, 3.7564443152337923`*^9}, {3.756444354882093*^9, 
   3.756444651032658*^9}, 3.756444704356285*^9, {3.756445380418952*^9, 
   3.7564454212230053`*^9}, {3.7564706579512444`*^9, 3.756470658002159*^9}, {
   3.759549860869666*^9, 3.7595498620718184`*^9}, {3.7595501081819477`*^9, 
   3.759550157070386*^9}, {3.819693932923498*^9, 3.819693932960919*^9}, {
   3.819703628795045*^9, 3.819703706188959*^9}, {3.819703761076579*^9, 
   3.81970382100494*^9}, {3.819703890753602*^9, 3.819703892718828*^9}, {
   3.819703938397314*^9, 3.8197039770934067`*^9}, 3.819704164813613*^9, {
   3.819706554416457*^9, 3.819706578529047*^9}, {3.819707121935337*^9, 
   3.819707129275275*^9}, {3.819707179412156*^9, 3.819707197593191*^9}, {
   3.819707311634427*^9, 3.819707321559339*^9}, {3.819707355151394*^9, 
   3.819707405718484*^9}, {3.819707490194783*^9, 3.8197074918172483`*^9}, {
   3.819707530298682*^9, 3.819707576288453*^9}, {3.819714153807457*^9, 
   3.819714197939291*^9}, {3.81971427498989*^9, 3.819714276621586*^9}, {
   3.819951538998102*^9, 3.819951539388298*^9}, 3.8199528660554037`*^9, {
   3.81995296031876*^9, 3.819952966152034*^9}, {3.819953265626902*^9, 
   3.819953314605142*^9}, {3.820052381002308*^9, 3.8200523860903797`*^9}, {
   3.820116779798354*^9, 3.820116788938614*^9}, {3.820116851045762*^9, 
   3.82011685662932*^9}, {3.820117063912746*^9, 3.820117085375524*^9}, {
   3.820118009349403*^9, 3.8201180784299726`*^9}, {3.8201183282579927`*^9, 
   3.820118337355545*^9}, {3.820118392127317*^9, 3.820118450394853*^9}, {
   3.820118793124188*^9, 3.8201188327010193`*^9}, 3.820122780049103*^9, {
   3.8201360893605967`*^9, 3.820136099150455*^9}, 3.82331959882133*^9, {
   3.829539344089871*^9, 
   3.829539352358409*^9}},ExpressionUUID->"35121e2e-2bd4-4706-b725-\
cd283877210b"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox["V", 
   RowBox[{"[", 
    RowBox[{"2", ",", "1"}], "]"}]], 
  TraditionalForm]],ExpressionUUID->"05a44824-5edc-4889-b221-a318fe5f3d76"]], \
"Subchapter",
 CellChangeTimes->{{3.7564707660874968`*^9, 3.7564707689950733`*^9}, {
  3.8197039918808193`*^9, 
  3.81970399228364*^9}},ExpressionUUID->"8113e26e-d11f-42a1-9175-\
a65b7af6f860"],

Cell[BoxData[
 RowBox[{
  RowBox[{"V21ggqSS", "=", 
   RowBox[{"cgggSS", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"CA", " ", "CF", " ", "R21ggqCA"}], "+", 
      RowBox[{"cggqSS", " ", 
       RowBox[{"CF", "^", "2"}], " ", "R21ggqCF"}]}], ")"}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.756443408522974*^9, 3.756443481481113*^9}, {
   3.756443532579549*^9, 3.756443562652102*^9}, {3.756443619754573*^9, 
   3.7564436616796*^9}, {3.756443720056432*^9, 3.7564437631237288`*^9}, {
   3.756443828262183*^9, 3.756443856964053*^9}, {3.756443915811754*^9, 
   3.7564440041311083`*^9}, {3.756444077876575*^9, 3.7564442459599533`*^9}, {
   3.756444276362252*^9, 3.7564443152337923`*^9}, {3.756444354882093*^9, 
   3.756444651032658*^9}, 3.756444704356285*^9, {3.756445380418952*^9, 
   3.7564454212230053`*^9}, {3.7564706579512444`*^9, 3.756470658002159*^9}, {
   3.759549860869666*^9, 3.7595498620718184`*^9}, {3.7595501081819477`*^9, 
   3.759550157070386*^9}, {3.819693932923498*^9, 3.819693932960919*^9}, {
   3.819703628795045*^9, 3.819703706188959*^9}, {3.819703761076579*^9, 
   3.81970382100494*^9}, {3.819703890753602*^9, 3.819703892718828*^9}, {
   3.819703938397314*^9, 3.8197039770934067`*^9}, {3.819704140060285*^9, 
   3.819704239199608*^9}, {3.819704280763412*^9, 3.819704341384201*^9}, {
   3.8197043963629704`*^9, 3.819704398836978*^9}, {3.819704434654228*^9, 
   3.819704458897393*^9}, 3.819705866767057*^9, {3.8197076478745403`*^9, 
   3.819707733387686*^9}, {3.8197077692349997`*^9, 3.8197078403268642`*^9}, {
   3.819707894344081*^9, 3.819707954477549*^9}, {3.819714211651733*^9, 
   3.819714223126501*^9}, {3.819714279144568*^9, 3.819714280893738*^9}, {
   3.819953335611134*^9, 3.819953344895255*^9}, {3.8199533764180937`*^9, 
   3.8199534182869577`*^9}, {3.820052388733281*^9, 3.820052391849662*^9}, {
   3.8201171020655937`*^9, 3.820117165257855*^9}, {3.820118088038392*^9, 
   3.820118105274168*^9}, {3.82011846900811*^9, 3.820118478352824*^9}, {
   3.820118525792547*^9, 3.8201185652728*^9}, {3.8201187982704287`*^9, 
   3.820118838380848*^9}, 3.820122784337761*^9, {3.8201361055205517`*^9, 
   3.820136116837675*^9}, 3.823319604740871*^9, {3.829539347132565*^9, 
   3.829539353838591*^9}},ExpressionUUID->"19738fc6-44c7-40f0-bd77-\
77415dfa2e07"]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["Mixed octet: AS", "Chapter",
 CellChangeTimes->{{3.819704791857774*^9, 3.819704792783844*^9}, {
  3.819707973826733*^9, 3.819707974545295*^9}, {3.819708078287945*^9, 
  3.819708083172906*^9}, {3.829381419119629*^9, 3.82938142019167*^9}, {
  3.829381490269733*^9, 
  3.829381496197132*^9}},ExpressionUUID->"60c0552c-b438-432b-be7a-\
8651ac56bebb"],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox["V", 
   RowBox[{"[", 
    RowBox[{"2", ",", "0"}], "]"}]], 
  TraditionalForm]],ExpressionUUID->"ade1b568-133c-4503-9c14-8622282d72f4"]], \
"Subchapter",
 CellChangeTimes->{{3.756470669566337*^9, 3.756470675882063*^9}, {
  3.819701298661942*^9, 3.8197012986646843`*^9}, {3.8197036518412037`*^9, 
  3.819703651995129*^9}},ExpressionUUID->"3dd1e143-9a8f-4ee7-b3b5-\
d4e4692b132c"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"V20ggqAS", "=", 
    RowBox[{"cggqAS", " ", "R20ggqAS"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"R20ggqAS", " ", "=", " ", 
    RowBox[{
     RowBox[{"V20ggqASCF", "[", "7", "]"}], "+", 
     RowBox[{
      RowBox[{"V20ggqASCF", "[", "1", "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "+", 
        RowBox[{"u", "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "zb"}], ")"}]}]}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"V20ggqASCF", "[", "2", "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "zb"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"V20ggqASCF", "[", "3", "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "u"}], ")"}], "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "zb"}], ")"}]}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"V20ggqASCF", "[", "4", "]"}], "*", 
      RowBox[{"Log", "[", "zb", "]"}]}], "+", 
     RowBox[{
      RowBox[{"V20ggqASCF", "[", "5", "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"u", "-", 
        RowBox[{"u", "*", "zb"}]}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"V20ggqASCF", "[", "6", "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"u", "+", "zb", "-", 
        RowBox[{"u", "*", "zb"}]}], "]"}]}]}]}], ";"}], "\[IndentingNewLine]",
   "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"V20ggqASCF", "[", "1", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "u"}], "/", "2"}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "zb"}], ")"}], "^", 
     RowBox[{"(", 
      RowBox[{"-", "1"}], ")"}]}], "+", 
    RowBox[{"zb", "/", 
     RowBox[{"(", 
      RowBox[{"2", "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", "u", "+", 
          RowBox[{"u", "*", "zb"}]}], ")"}], "^", "2"}]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "+", "zb"}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"2", "*", 
       RowBox[{"(", 
        RowBox[{"1", "-", "u", "+", 
         RowBox[{"u", "*", "zb"}]}], ")"}]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "-", 
       RowBox[{"zb", "^", "2"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"2", "*", "u", "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "zb"}], ")"}], "^", "2"}]}], ")"}]}]}]}], 
  ";", 
  RowBox[{
   RowBox[{"V20ggqASCF", "[", "2", "]"}], "=", 
   RowBox[{
    RowBox[{"1", "/", "2"}], "-", "u", "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "-", 
       RowBox[{"zb", "^", "2"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"2", "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "u"}], ")"}], "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "zb"}], ")"}], "^", "2"}]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "-", 
       RowBox[{"zb", "^", "2"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"2", "*", "u", "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "zb"}], ")"}], "^", "2"}]}], ")"}]}]}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"V20ggqASCF", "[", "3", "]"}], "=", 
   RowBox[{
    RowBox[{"u", "/", "2"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "zb"}], ")"}], "^", 
     RowBox[{"(", 
      RowBox[{"-", "1"}], ")"}]}], "-", 
    RowBox[{"zb", "/", 
     RowBox[{"(", 
      RowBox[{"4", "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", "u", "+", 
          RowBox[{"u", "*", "zb"}]}], ")"}], "^", "2"}]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "-", "zb"}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"4", "*", 
       RowBox[{"(", 
        RowBox[{"1", "-", "u", "+", 
         RowBox[{"u", "*", "zb"}]}], ")"}]}], ")"}]}], "-", 
    RowBox[{"zb", "/", 
     RowBox[{"(", 
      RowBox[{"4", "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "u"}], "-", "zb", "+", 
          RowBox[{"u", "*", "zb"}]}], ")"}], "^", "2"}]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "+", "zb"}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"4", "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "u"}], "-", "zb", "+", 
         RowBox[{"u", "*", "zb"}]}], ")"}]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"zb", "^", "2"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"2", "*", "u", "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "zb"}], ")"}], "^", "2"}]}], ")"}]}]}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"V20ggqASCF", "[", "4", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "zb"}], "/", 
     RowBox[{"(", 
      RowBox[{"4", "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", "u", "+", 
          RowBox[{"u", "*", "zb"}]}], ")"}], "^", "2"}]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "-", "zb"}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"4", "*", 
       RowBox[{"(", 
        RowBox[{"1", "-", "u", "+", 
         RowBox[{"u", "*", "zb"}]}], ")"}]}], ")"}]}], "+", 
    RowBox[{"zb", "/", 
     RowBox[{"(", 
      RowBox[{"4", "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "u"}], "-", "zb", "+", 
          RowBox[{"u", "*", "zb"}]}], ")"}], "^", "2"}]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "-", "zb"}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"4", "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "u"}], "-", "zb", "+", 
         RowBox[{"u", "*", "zb"}]}], ")"}]}], ")"}]}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"V20ggqASCF", "[", "5", "]"}], "=", 
   RowBox[{
    RowBox[{"u", "/", "2"}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "+", "zb"}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"2", "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "zb"}], ")"}]}], ")"}]}], "+", 
    RowBox[{"zb", "/", 
     RowBox[{"(", 
      RowBox[{"4", "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", "u", "+", 
          RowBox[{"u", "*", "zb"}]}], ")"}], "^", "2"}]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "+", "zb"}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"4", "*", 
       RowBox[{"(", 
        RowBox[{"1", "-", "u", "+", 
         RowBox[{"u", "*", "zb"}]}], ")"}]}], ")"}]}], "+", 
    RowBox[{"zb", "/", 
     RowBox[{"(", 
      RowBox[{"4", "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "u"}], "-", "zb", "+", 
          RowBox[{"u", "*", "zb"}]}], ")"}], "^", "2"}]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "-", "zb"}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"4", "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "u"}], "-", "zb", "+", 
         RowBox[{"u", "*", "zb"}]}], ")"}]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"zb", "^", "2"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"2", "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "u"}], ")"}], "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "zb"}], ")"}], "^", "2"}]}], ")"}]}]}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"V20ggqASCF", "[", "6", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "u"}], "/", "2"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "+", "zb"}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"2", "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "zb"}], ")"}]}], ")"}]}], "-", 
    RowBox[{"zb", "/", 
     RowBox[{"(", 
      RowBox[{"2", "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "u"}], "-", "zb", "+", 
          RowBox[{"u", "*", "zb"}]}], ")"}], "^", "2"}]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "+", "zb"}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"2", "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "u"}], "-", "zb", "+", 
         RowBox[{"u", "*", "zb"}]}], ")"}]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "-", 
       RowBox[{"zb", "^", "2"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"2", "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "u"}], ")"}], "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "zb"}], ")"}], "^", "2"}]}], ")"}]}]}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"V20ggqASCF", "[", "7", "]"}], "=", 
   RowBox[{
    RowBox[{"1", "/", 
     RowBox[{"(", 
      RowBox[{"2", "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "u"}], ")"}]}], ")"}]}], "+", 
    RowBox[{"1", "/", 
     RowBox[{"(", 
      RowBox[{"2", "*", "u"}], ")"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "+", "zb"}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"2", "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "zb"}], ")"}]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"u", "*", 
       RowBox[{"(", 
        RowBox[{"1", "+", "zb"}], ")"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "zb"}], ")"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"3", "*", "zb"}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"4", "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", "u", "+", 
          RowBox[{"u", "*", "zb"}]}], ")"}], "^", "2"}]}], ")"}]}], "+", 
    RowBox[{"1", "/", 
     RowBox[{"(", 
      RowBox[{"2", "*", 
       RowBox[{"(", 
        RowBox[{"1", "-", "u", "+", 
         RowBox[{"u", "*", "zb"}]}], ")"}]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"3", "*", "zb"}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"4", "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "u"}], "-", "zb", "+", 
          RowBox[{"u", "*", "zb"}]}], ")"}], "^", "2"}]}], ")"}]}], "+", 
    RowBox[{"1", "/", 
     RowBox[{"(", 
      RowBox[{"2", "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "u"}], "-", "zb", "+", 
         RowBox[{"u", "*", "zb"}]}], ")"}]}], ")"}]}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.756443408522974*^9, 3.756443481481113*^9}, {
   3.756443532579549*^9, 3.756443562652102*^9}, {3.756443619754573*^9, 
   3.7564436616796*^9}, {3.756443720056432*^9, 3.7564437631237288`*^9}, {
   3.756443828262183*^9, 3.756443856964053*^9}, {3.756443915811754*^9, 
   3.7564440041311083`*^9}, {3.756444077876575*^9, 3.7564442459599533`*^9}, {
   3.756444276362252*^9, 3.7564443152337923`*^9}, {3.756444354882093*^9, 
   3.756444651032658*^9}, 3.756444704356285*^9, {3.756445380418952*^9, 
   3.7564454212230053`*^9}, {3.7564706579512444`*^9, 3.756470658002159*^9}, {
   3.759549860869666*^9, 3.7595498620718184`*^9}, {3.7595501081819477`*^9, 
   3.759550157070386*^9}, {3.819693932923498*^9, 3.819693932960919*^9}, {
   3.819703628795045*^9, 3.819703706188959*^9}, {3.819703761076579*^9, 
   3.81970382100494*^9}, {3.819703890753602*^9, 3.819703892718828*^9}, {
   3.819703938397314*^9, 3.8197039770934067`*^9}, 3.819704164813613*^9, {
   3.819706554416457*^9, 3.819706578529047*^9}, {3.819707121935337*^9, 
   3.819707129275275*^9}, {3.819707179412156*^9, 3.819707197593191*^9}, {
   3.819707311634427*^9, 3.819707321559339*^9}, {3.819707355151394*^9, 
   3.819707405718484*^9}, {3.819707490194783*^9, 3.8197074918172483`*^9}, {
   3.819707530298682*^9, 3.819707576288453*^9}, {3.819714153807457*^9, 
   3.819714197939291*^9}, {3.81971427498989*^9, 3.819714276621586*^9}, {
   3.819951538998102*^9, 3.819951539388298*^9}, 3.8199528660554037`*^9, {
   3.81995296031876*^9, 3.819952966152034*^9}, {3.819953265626902*^9, 
   3.819953314605142*^9}, {3.820052381002308*^9, 3.8200523860903797`*^9}, {
   3.820116779798354*^9, 3.820116788938614*^9}, {3.820116851045762*^9, 
   3.82011685662932*^9}, {3.820117063912746*^9, 3.820117085375524*^9}, {
   3.820118009349403*^9, 3.8201180784299726`*^9}, {3.8201183282579927`*^9, 
   3.820118337355545*^9}, {3.820118392127317*^9, 3.820118450394853*^9}, {
   3.820118793124188*^9, 3.820118807366148*^9}, 3.820122775921341*^9, {
   3.820136062689266*^9, 3.82013607041479*^9}, 3.8233195831653843`*^9, {
   3.8293815049891033`*^9, 3.829381527188402*^9}, {3.8295389210443497`*^9, 
   3.829538954044898*^9}, {3.829539033262236*^9, 3.829539039166751*^9}, 
   3.8295391239898157`*^9, {3.829878991661656*^9, 3.8298789925764217`*^9}, {
   3.829879048539526*^9, 3.8298790529835663`*^9}},
 CellLabel->"In[20]:=",ExpressionUUID->"99733e2f-2080-4cdb-bc00-f81dea4b9bcf"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox["V", 
   RowBox[{"[", 
    RowBox[{"2", ",", "1"}], "]"}]], 
  TraditionalForm]],ExpressionUUID->"0ca53cf7-c2ff-452b-9858-68b23ea891fe"]], \
"Subchapter",
 CellChangeTimes->{{3.7564707660874968`*^9, 3.7564707689950733`*^9}, {
  3.8197039918808193`*^9, 
  3.81970399228364*^9}},ExpressionUUID->"c3158799-efb2-48e7-be1f-\
576618019eac"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"V21ggqAS", "=", 
    RowBox[{"cggqAS", " ", "R21ggqAS"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"R21ggqAS", " ", "=", " ", 
    RowBox[{"V21ggqASCF", "[", "1", "]"}]}], ";"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"V21ggqASCF", "[", "1", "]"}], "=", 
   RowBox[{
    RowBox[{"zb", "/", 
     RowBox[{"(", 
      RowBox[{"4", "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", "u", "+", 
          RowBox[{"u", "*", "zb"}]}], ")"}], "^", "2"}]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "+", "zb"}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"4", "*", 
       RowBox[{"(", 
        RowBox[{"1", "-", "u", "+", 
         RowBox[{"u", "*", "zb"}]}], ")"}]}], ")"}]}], "-", 
    RowBox[{"zb", "/", 
     RowBox[{"(", 
      RowBox[{"4", "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "u"}], "-", "zb", "+", 
          RowBox[{"u", "*", "zb"}]}], ")"}], "^", "2"}]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "+", "zb"}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"4", "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "u"}], "-", "zb", "+", 
         RowBox[{"u", "*", "zb"}]}], ")"}]}], ")"}]}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.756443408522974*^9, 3.756443481481113*^9}, {
   3.756443532579549*^9, 3.756443562652102*^9}, {3.756443619754573*^9, 
   3.7564436616796*^9}, {3.756443720056432*^9, 3.7564437631237288`*^9}, {
   3.756443828262183*^9, 3.756443856964053*^9}, {3.756443915811754*^9, 
   3.7564440041311083`*^9}, {3.756444077876575*^9, 3.7564442459599533`*^9}, {
   3.756444276362252*^9, 3.7564443152337923`*^9}, {3.756444354882093*^9, 
   3.756444651032658*^9}, 3.756444704356285*^9, {3.756445380418952*^9, 
   3.7564454212230053`*^9}, {3.7564706579512444`*^9, 3.756470658002159*^9}, {
   3.759549860869666*^9, 3.7595498620718184`*^9}, {3.7595501081819477`*^9, 
   3.759550157070386*^9}, {3.819693932923498*^9, 3.819693932960919*^9}, {
   3.819703628795045*^9, 3.819703706188959*^9}, {3.819703761076579*^9, 
   3.81970382100494*^9}, {3.819703890753602*^9, 3.819703892718828*^9}, {
   3.819703938397314*^9, 3.8197039770934067`*^9}, {3.819704140060285*^9, 
   3.819704239199608*^9}, {3.819704280763412*^9, 3.819704341384201*^9}, {
   3.8197043963629704`*^9, 3.819704398836978*^9}, {3.819704434654228*^9, 
   3.819704458897393*^9}, 3.819705866767057*^9, {3.8197076478745403`*^9, 
   3.819707733387686*^9}, {3.8197077692349997`*^9, 3.8197078403268642`*^9}, {
   3.819707894344081*^9, 3.819707954477549*^9}, {3.819714211651733*^9, 
   3.819714223126501*^9}, {3.819714279144568*^9, 3.819714280893738*^9}, {
   3.819953335611134*^9, 3.819953344895255*^9}, {3.8199533764180937`*^9, 
   3.8199534182869577`*^9}, {3.820052388733281*^9, 3.820052391849662*^9}, {
   3.8201171020655937`*^9, 3.820117165257855*^9}, {3.820118088038392*^9, 
   3.820118105274168*^9}, {3.82011846900811*^9, 3.820118478352824*^9}, {
   3.820118525792547*^9, 3.8201185652728*^9}, {3.8201187982704287`*^9, 
   3.820118812501713*^9}, 3.820122777633676*^9, {3.820136072898144*^9, 
   3.820136084286406*^9}, 3.823319563165887*^9, {3.829381532372573*^9, 
   3.829381547901062*^9}, {3.8295391371534233`*^9, 3.829539195931039*^9}, {
   3.829879052988102*^9, 3.8298790529887953`*^9}, {3.829879103998703*^9, 
   3.829879108181986*^9}},
 CellLabel->"In[28]:=",ExpressionUUID->"ddce2454-3d77-4ca4-996a-6f37907a22ee"]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["Mixed octet: SA", "Chapter",
 CellChangeTimes->{{3.819704791857774*^9, 3.819704792783844*^9}, {
  3.819707973826733*^9, 3.819707974545295*^9}, {3.819708078287945*^9, 
  3.819708083172906*^9}, {3.829381419119629*^9, 3.82938142019167*^9}, {
  3.829381490269733*^9, 3.829381496197132*^9}, {3.829381594282607*^9, 
  3.829381594842486*^9}},ExpressionUUID->"8904a460-6875-4ce0-9697-\
af5c450870ae"],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox["V", 
   RowBox[{"[", 
    RowBox[{"2", ",", "0"}], "]"}]], 
  TraditionalForm]],ExpressionUUID->"92d88a29-c7ff-4466-b725-f76ec66aa8e4"]], \
"Subchapter",
 CellChangeTimes->{{3.756470669566337*^9, 3.756470675882063*^9}, {
  3.819701298661942*^9, 3.8197012986646843`*^9}, {3.8197036518412037`*^9, 
  3.819703651995129*^9}},ExpressionUUID->"d18c94c9-66cd-4cd2-8cff-\
0860cc9f992b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"V20ggqSA", "=", 
   RowBox[{"-", "V20ggqAS"}]}], " ", ";"}]], "Input",
 CellChangeTimes->{{3.756443408522974*^9, 3.756443481481113*^9}, {
   3.756443532579549*^9, 3.756443562652102*^9}, {3.756443619754573*^9, 
   3.7564436616796*^9}, {3.756443720056432*^9, 3.7564437631237288`*^9}, {
   3.756443828262183*^9, 3.756443856964053*^9}, {3.756443915811754*^9, 
   3.7564440041311083`*^9}, {3.756444077876575*^9, 3.7564442459599533`*^9}, {
   3.756444276362252*^9, 3.7564443152337923`*^9}, {3.756444354882093*^9, 
   3.756444651032658*^9}, 3.756444704356285*^9, {3.756445380418952*^9, 
   3.7564454212230053`*^9}, {3.7564706579512444`*^9, 3.756470658002159*^9}, {
   3.759549860869666*^9, 3.7595498620718184`*^9}, {3.7595501081819477`*^9, 
   3.759550157070386*^9}, {3.819693932923498*^9, 3.819693932960919*^9}, {
   3.819703628795045*^9, 3.819703706188959*^9}, {3.819703761076579*^9, 
   3.81970382100494*^9}, {3.819703890753602*^9, 3.819703892718828*^9}, {
   3.819703938397314*^9, 3.8197039770934067`*^9}, 3.819704164813613*^9, {
   3.819706554416457*^9, 3.819706578529047*^9}, {3.819707121935337*^9, 
   3.819707129275275*^9}, {3.819707179412156*^9, 3.819707197593191*^9}, {
   3.819707311634427*^9, 3.819707321559339*^9}, {3.819707355151394*^9, 
   3.819707405718484*^9}, {3.819707490194783*^9, 3.8197074918172483`*^9}, {
   3.819707530298682*^9, 3.819707576288453*^9}, {3.819714153807457*^9, 
   3.819714197939291*^9}, {3.81971427498989*^9, 3.819714276621586*^9}, {
   3.819951538998102*^9, 3.819951539388298*^9}, 3.8199528660554037`*^9, {
   3.81995296031876*^9, 3.819952966152034*^9}, {3.819953265626902*^9, 
   3.819953314605142*^9}, {3.820052381002308*^9, 3.8200523860903797`*^9}, {
   3.820116779798354*^9, 3.820116788938614*^9}, {3.820116851045762*^9, 
   3.82011685662932*^9}, {3.820117063912746*^9, 3.820117085375524*^9}, {
   3.820118009349403*^9, 3.8201180784299726`*^9}, {3.8201183282579927`*^9, 
   3.820118337355545*^9}, {3.820118392127317*^9, 3.820118450394853*^9}, {
   3.820118793124188*^9, 3.820118807366148*^9}, 3.820122775921341*^9, {
   3.820136062689266*^9, 3.82013607041479*^9}, 3.8233195831653843`*^9, {
   3.8293815049891033`*^9, 3.829381527188402*^9}, {3.829381565059346*^9, 
   3.829381586418985*^9}},ExpressionUUID->"b7d14b54-666d-4435-94dc-\
8e94534cd4ac"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox["V", 
   RowBox[{"[", 
    RowBox[{"2", ",", "1"}], "]"}]], 
  TraditionalForm]],ExpressionUUID->"13f1e97e-ad1a-4862-af63-cabf8809cba5"]], \
"Subchapter",
 CellChangeTimes->{{3.7564707660874968`*^9, 3.7564707689950733`*^9}, {
  3.8197039918808193`*^9, 
  3.81970399228364*^9}},ExpressionUUID->"717b6042-8d09-4814-9cc9-\
0d3ed2af041e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"V21ggqSA", "=", 
   RowBox[{"-", "V20ggqAS"}]}], " ", ";"}]], "Input",
 CellChangeTimes->{{3.756443408522974*^9, 3.756443481481113*^9}, {
   3.756443532579549*^9, 3.756443562652102*^9}, {3.756443619754573*^9, 
   3.7564436616796*^9}, {3.756443720056432*^9, 3.7564437631237288`*^9}, {
   3.756443828262183*^9, 3.756443856964053*^9}, {3.756443915811754*^9, 
   3.7564440041311083`*^9}, {3.756444077876575*^9, 3.7564442459599533`*^9}, {
   3.756444276362252*^9, 3.7564443152337923`*^9}, {3.756444354882093*^9, 
   3.756444651032658*^9}, 3.756444704356285*^9, {3.756445380418952*^9, 
   3.7564454212230053`*^9}, {3.7564706579512444`*^9, 3.756470658002159*^9}, {
   3.759549860869666*^9, 3.7595498620718184`*^9}, {3.7595501081819477`*^9, 
   3.759550157070386*^9}, {3.819693932923498*^9, 3.819693932960919*^9}, {
   3.819703628795045*^9, 3.819703706188959*^9}, {3.819703761076579*^9, 
   3.81970382100494*^9}, {3.819703890753602*^9, 3.819703892718828*^9}, {
   3.819703938397314*^9, 3.8197039770934067`*^9}, {3.819704140060285*^9, 
   3.819704239199608*^9}, {3.819704280763412*^9, 3.819704341384201*^9}, {
   3.8197043963629704`*^9, 3.819704398836978*^9}, {3.819704434654228*^9, 
   3.819704458897393*^9}, 3.819705866767057*^9, {3.8197076478745403`*^9, 
   3.819707733387686*^9}, {3.8197077692349997`*^9, 3.8197078403268642`*^9}, {
   3.819707894344081*^9, 3.819707954477549*^9}, {3.819714211651733*^9, 
   3.819714223126501*^9}, {3.819714279144568*^9, 3.819714280893738*^9}, {
   3.819953335611134*^9, 3.819953344895255*^9}, {3.8199533764180937`*^9, 
   3.8199534182869577`*^9}, {3.820052388733281*^9, 3.820052391849662*^9}, {
   3.8201171020655937`*^9, 3.820117165257855*^9}, {3.820118088038392*^9, 
   3.820118105274168*^9}, {3.82011846900811*^9, 3.820118478352824*^9}, {
   3.820118525792547*^9, 3.8201185652728*^9}, {3.8201187982704287`*^9, 
   3.820118812501713*^9}, 3.820122777633676*^9, {3.820136072898144*^9, 
   3.820136084286406*^9}, 3.823319563165887*^9, {3.829381532372573*^9, 
   3.829381538091663*^9}, {3.82938157818795*^9, 
   3.8293815908428097`*^9}},ExpressionUUID->"e7edde4e-92e5-4b30-aa5d-\
eedf6dc5b434"]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "Decuplet: 10 ",
 Cell[BoxData[
  FormBox[
   OverscriptBox["10", "_"], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "dbad7a30-6fec-4488-a810-67b8c16430c3"]
}], "Chapter",
 CellChangeTimes->{{3.819704791857774*^9, 3.819704792783844*^9}, {
  3.819707973826733*^9, 3.819707974545295*^9}, {3.819708078287945*^9, 
  3.819708083172906*^9}, {3.819713469631222*^9, 3.819713470533266*^9}, {
  3.820118846205517*^9, 3.820118847517233*^9}, {3.8293814287271433`*^9, 
  3.8293814401684837`*^9}},ExpressionUUID->"60d14ed0-f9d0-4037-be33-\
d34f437822b6"],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox["V", 
   RowBox[{"[", 
    RowBox[{"2", ",", "0"}], "]"}]], 
  TraditionalForm]],ExpressionUUID->"6b5ffc36-e94a-4f2b-a211-47946d2421ca"]], \
"Subchapter",
 CellChangeTimes->{{3.756470669566337*^9, 3.756470675882063*^9}, {
  3.819701298661942*^9, 3.8197012986646843`*^9}, {3.8197036518412037`*^9, 
  3.819703651995129*^9}},ExpressionUUID->"a5e4732e-4fec-4eab-8888-\
3a1ad6e87865"],

Cell[BoxData[
 RowBox[{
  RowBox[{"V20ggq1010bar", "=", "0"}], ";"}]], "Input",
 CellChangeTimes->{{3.756443408522974*^9, 3.756443481481113*^9}, {
   3.756443532579549*^9, 3.756443562652102*^9}, {3.756443619754573*^9, 
   3.7564436616796*^9}, {3.756443720056432*^9, 3.7564437631237288`*^9}, {
   3.756443828262183*^9, 3.756443856964053*^9}, {3.756443915811754*^9, 
   3.7564440041311083`*^9}, {3.756444077876575*^9, 3.7564442459599533`*^9}, {
   3.756444276362252*^9, 3.7564443152337923`*^9}, {3.756444354882093*^9, 
   3.756444651032658*^9}, 3.756444704356285*^9, {3.756445380418952*^9, 
   3.7564454212230053`*^9}, {3.7564706579512444`*^9, 3.756470658002159*^9}, {
   3.759549860869666*^9, 3.7595498620718184`*^9}, {3.7595501081819477`*^9, 
   3.759550157070386*^9}, {3.819693932923498*^9, 3.819693932960919*^9}, {
   3.819703628795045*^9, 3.819703706188959*^9}, {3.819703761076579*^9, 
   3.81970382100494*^9}, {3.819703890753602*^9, 3.819703892718828*^9}, {
   3.819703938397314*^9, 3.8197039770934067`*^9}, 3.819704164813613*^9, {
   3.819706554416457*^9, 3.819706578529047*^9}, {3.819707121935337*^9, 
   3.819707129275275*^9}, {3.819707179412156*^9, 3.819707197593191*^9}, {
   3.819707311634427*^9, 3.819707321559339*^9}, {3.819707355151394*^9, 
   3.819707405718484*^9}, {3.819707490194783*^9, 3.8197074918172483`*^9}, {
   3.819707530298682*^9, 3.819707576288453*^9}, {3.819714153807457*^9, 
   3.819714197939291*^9}, {3.81971427498989*^9, 3.819714276621586*^9}, {
   3.819951538998102*^9, 3.819951539388298*^9}, 3.8199528660554037`*^9, {
   3.81995296031876*^9, 3.819952966152034*^9}, {3.819953265626902*^9, 
   3.819953314605142*^9}, {3.820052381002308*^9, 3.8200523860903797`*^9}, {
   3.820116779798354*^9, 3.820116788938614*^9}, {3.820116851045762*^9, 
   3.82011685662932*^9}, {3.820117063912746*^9, 3.820117085375524*^9}, {
   3.820118009349403*^9, 3.8201180784299726`*^9}, {3.8201183282579927`*^9, 
   3.820118337355545*^9}, {3.820118392127317*^9, 3.820118450394853*^9}, {
   3.820118793124188*^9, 3.820118852260413*^9}, 3.820122797280538*^9, 
   3.8233172433821993`*^9, {3.829381447718852*^9, 3.829381448222806*^9}, {
   3.829539362815057*^9, 
   3.829539363366521*^9}},ExpressionUUID->"c26c2f29-c8ea-4c76-9891-\
3f16de459f03"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox["V", 
   RowBox[{"[", 
    RowBox[{"2", ",", "1"}], "]"}]], 
  TraditionalForm]],ExpressionUUID->"f67039b9-d070-4746-b5e8-0f8bce314c2d"]], \
"Subchapter",
 CellChangeTimes->{{3.7564707660874968`*^9, 3.7564707689950733`*^9}, {
  3.8197039918808193`*^9, 
  3.81970399228364*^9}},ExpressionUUID->"953e5e56-db3a-48d7-b077-\
836ed5b1868a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"V21ggq1010bar", "=", "0"}], ";"}]], "Input",
 CellChangeTimes->{{3.756443408522974*^9, 3.756443481481113*^9}, {
   3.756443532579549*^9, 3.756443562652102*^9}, {3.756443619754573*^9, 
   3.7564436616796*^9}, {3.756443720056432*^9, 3.7564437631237288`*^9}, {
   3.756443828262183*^9, 3.756443856964053*^9}, {3.756443915811754*^9, 
   3.7564440041311083`*^9}, {3.756444077876575*^9, 3.7564442459599533`*^9}, {
   3.756444276362252*^9, 3.7564443152337923`*^9}, {3.756444354882093*^9, 
   3.756444651032658*^9}, 3.756444704356285*^9, {3.756445380418952*^9, 
   3.7564454212230053`*^9}, {3.7564706579512444`*^9, 3.756470658002159*^9}, {
   3.759549860869666*^9, 3.7595498620718184`*^9}, {3.7595501081819477`*^9, 
   3.759550157070386*^9}, {3.819693932923498*^9, 3.819693932960919*^9}, {
   3.819703628795045*^9, 3.819703706188959*^9}, {3.819703761076579*^9, 
   3.81970382100494*^9}, {3.819703890753602*^9, 3.819703892718828*^9}, {
   3.819703938397314*^9, 3.8197039770934067`*^9}, {3.819704140060285*^9, 
   3.819704239199608*^9}, {3.819704280763412*^9, 3.819704341384201*^9}, {
   3.8197043963629704`*^9, 3.819704398836978*^9}, {3.819704434654228*^9, 
   3.819704458897393*^9}, 3.819705866767057*^9, {3.8197076478745403`*^9, 
   3.819707733387686*^9}, {3.8197077692349997`*^9, 3.8197078403268642`*^9}, {
   3.819707894344081*^9, 3.819707954477549*^9}, {3.819714211651733*^9, 
   3.819714223126501*^9}, {3.819714279144568*^9, 3.819714280893738*^9}, {
   3.819953335611134*^9, 3.819953344895255*^9}, {3.8199533764180937`*^9, 
   3.8199534182869577`*^9}, {3.820052388733281*^9, 3.820052391849662*^9}, {
   3.8201171020655937`*^9, 3.820117165257855*^9}, {3.820118088038392*^9, 
   3.820118105274168*^9}, {3.82011846900811*^9, 3.820118478352824*^9}, {
   3.820118525792547*^9, 3.8201185652728*^9}, {3.8201187982704287`*^9, 
   3.8201188587879868`*^9}, 3.8201227997209473`*^9, 3.823317244282996*^9, {
   3.829381450974566*^9, 3.829381451481221*^9}, {3.829539365470113*^9, 
   3.829539366089031*^9}},ExpressionUUID->"15dd98fb-023f-44f4-b407-\
92a559757fa1"]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "Decuplet: ",
 Cell[BoxData[
  FormBox[
   OverscriptBox["10", "_"], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "a888f284-6203-4935-81bf-b24ad8ab538a"],
 " 10"
}], "Chapter",
 CellChangeTimes->{{3.819704791857774*^9, 3.819704792783844*^9}, {
  3.819707973826733*^9, 3.819707974545295*^9}, {3.819708078287945*^9, 
  3.819708083172906*^9}, {3.819713469631222*^9, 3.819713470533266*^9}, {
  3.820118846205517*^9, 3.820118847517233*^9}, {3.8293814287271433`*^9, 
  3.82938146368611*^9}},ExpressionUUID->"faa508b6-7820-49c1-8d3f-\
3e7553296e1b"],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox["V", 
   RowBox[{"[", 
    RowBox[{"2", ",", "0"}], "]"}]], 
  TraditionalForm]],ExpressionUUID->"04589298-b627-4e08-9185-4b6ae0217f07"]], \
"Subchapter",
 CellChangeTimes->{{3.756470669566337*^9, 3.756470675882063*^9}, {
  3.819701298661942*^9, 3.8197012986646843`*^9}, {3.8197036518412037`*^9, 
  3.819703651995129*^9}},ExpressionUUID->"dd089a5f-804e-4802-994d-\
c1f487ae24d0"],

Cell[BoxData[
 RowBox[{
  RowBox[{"V20ggq10bar10", "=", "0"}], ";"}]], "Input",
 CellChangeTimes->{{3.756443408522974*^9, 3.756443481481113*^9}, {
   3.756443532579549*^9, 3.756443562652102*^9}, {3.756443619754573*^9, 
   3.7564436616796*^9}, {3.756443720056432*^9, 3.7564437631237288`*^9}, {
   3.756443828262183*^9, 3.756443856964053*^9}, {3.756443915811754*^9, 
   3.7564440041311083`*^9}, {3.756444077876575*^9, 3.7564442459599533`*^9}, {
   3.756444276362252*^9, 3.7564443152337923`*^9}, {3.756444354882093*^9, 
   3.756444651032658*^9}, 3.756444704356285*^9, {3.756445380418952*^9, 
   3.7564454212230053`*^9}, {3.7564706579512444`*^9, 3.756470658002159*^9}, {
   3.759549860869666*^9, 3.7595498620718184`*^9}, {3.7595501081819477`*^9, 
   3.759550157070386*^9}, {3.819693932923498*^9, 3.819693932960919*^9}, {
   3.819703628795045*^9, 3.819703706188959*^9}, {3.819703761076579*^9, 
   3.81970382100494*^9}, {3.819703890753602*^9, 3.819703892718828*^9}, {
   3.819703938397314*^9, 3.8197039770934067`*^9}, 3.819704164813613*^9, {
   3.819706554416457*^9, 3.819706578529047*^9}, {3.819707121935337*^9, 
   3.819707129275275*^9}, {3.819707179412156*^9, 3.819707197593191*^9}, {
   3.819707311634427*^9, 3.819707321559339*^9}, {3.819707355151394*^9, 
   3.819707405718484*^9}, {3.819707490194783*^9, 3.8197074918172483`*^9}, {
   3.819707530298682*^9, 3.819707576288453*^9}, {3.819714153807457*^9, 
   3.819714197939291*^9}, {3.81971427498989*^9, 3.819714276621586*^9}, {
   3.819951538998102*^9, 3.819951539388298*^9}, 3.8199528660554037`*^9, {
   3.81995296031876*^9, 3.819952966152034*^9}, {3.819953265626902*^9, 
   3.819953314605142*^9}, {3.820052381002308*^9, 3.8200523860903797`*^9}, {
   3.820116779798354*^9, 3.820116788938614*^9}, {3.820116851045762*^9, 
   3.82011685662932*^9}, {3.820117063912746*^9, 3.820117085375524*^9}, {
   3.820118009349403*^9, 3.8201180784299726`*^9}, {3.8201183282579927`*^9, 
   3.820118337355545*^9}, {3.820118392127317*^9, 3.820118450394853*^9}, {
   3.820118793124188*^9, 3.820118852260413*^9}, 3.820122797280538*^9, 
   3.8233172433821993`*^9, {3.829381447718852*^9, 3.829381467078212*^9}, {
   3.829539369182835*^9, 
   3.8295393692538853`*^9}},ExpressionUUID->"30eeec5e-54df-412f-a5a0-\
e2178265ad15"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox["V", 
   RowBox[{"[", 
    RowBox[{"2", ",", "1"}], "]"}]], 
  TraditionalForm]],ExpressionUUID->"9e761b30-08f4-4f4e-9629-d4ce2ab26f22"]], \
"Subchapter",
 CellChangeTimes->{{3.7564707660874968`*^9, 3.7564707689950733`*^9}, {
  3.8197039918808193`*^9, 
  3.81970399228364*^9}},ExpressionUUID->"1e682b7c-42df-43af-929d-\
5c55d7b46dc5"],

Cell[BoxData[
 RowBox[{
  RowBox[{"V21ggq10bar10", "=", "0"}], ";"}]], "Input",
 CellChangeTimes->{{3.756443408522974*^9, 3.756443481481113*^9}, {
   3.756443532579549*^9, 3.756443562652102*^9}, {3.756443619754573*^9, 
   3.7564436616796*^9}, {3.756443720056432*^9, 3.7564437631237288`*^9}, {
   3.756443828262183*^9, 3.756443856964053*^9}, {3.756443915811754*^9, 
   3.7564440041311083`*^9}, {3.756444077876575*^9, 3.7564442459599533`*^9}, {
   3.756444276362252*^9, 3.7564443152337923`*^9}, {3.756444354882093*^9, 
   3.756444651032658*^9}, 3.756444704356285*^9, {3.756445380418952*^9, 
   3.7564454212230053`*^9}, {3.7564706579512444`*^9, 3.756470658002159*^9}, {
   3.759549860869666*^9, 3.7595498620718184`*^9}, {3.7595501081819477`*^9, 
   3.759550157070386*^9}, {3.819693932923498*^9, 3.819693932960919*^9}, {
   3.819703628795045*^9, 3.819703706188959*^9}, {3.819703761076579*^9, 
   3.81970382100494*^9}, {3.819703890753602*^9, 3.819703892718828*^9}, {
   3.819703938397314*^9, 3.8197039770934067`*^9}, {3.819704140060285*^9, 
   3.819704239199608*^9}, {3.819704280763412*^9, 3.819704341384201*^9}, {
   3.8197043963629704`*^9, 3.819704398836978*^9}, {3.819704434654228*^9, 
   3.819704458897393*^9}, 3.819705866767057*^9, {3.8197076478745403`*^9, 
   3.819707733387686*^9}, {3.8197077692349997`*^9, 3.8197078403268642`*^9}, {
   3.819707894344081*^9, 3.819707954477549*^9}, {3.819714211651733*^9, 
   3.819714223126501*^9}, {3.819714279144568*^9, 3.819714280893738*^9}, {
   3.819953335611134*^9, 3.819953344895255*^9}, {3.8199533764180937`*^9, 
   3.8199534182869577`*^9}, {3.820052388733281*^9, 3.820052391849662*^9}, {
   3.8201171020655937`*^9, 3.820117165257855*^9}, {3.820118088038392*^9, 
   3.820118105274168*^9}, {3.82011846900811*^9, 3.820118478352824*^9}, {
   3.820118525792547*^9, 3.8201185652728*^9}, {3.8201187982704287`*^9, 
   3.8201188587879868`*^9}, 3.8201227997209473`*^9, 3.823317244282996*^9, {
   3.829381450974566*^9, 3.829381469499915*^9}, {3.829539371984147*^9, 
   3.829539372086184*^9}},ExpressionUUID->"bb12646a-9049-4352-bee5-\
3ee489428d0f"]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["27-multiplet: 27", "Chapter",
 CellChangeTimes->{{3.819704791857774*^9, 3.819704792783844*^9}, {
   3.819707973826733*^9, 3.819707974545295*^9}, {3.819708078287945*^9, 
   3.819708083172906*^9}, {3.819713469631222*^9, 3.819713470533266*^9}, {
   3.820118864797435*^9, 3.820118865804468*^9}, 3.8215067810779057`*^9, {
   3.8231717661539793`*^9, 3.823171768605816*^9}, {3.829381472237604*^9, 
   3.8293814737257137`*^9}},ExpressionUUID->"16133952-388f-444f-b411-\
f436c2422c3c"],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox["V", 
   RowBox[{"[", 
    RowBox[{"2", ",", "0"}], "]"}]], 
  TraditionalForm]],ExpressionUUID->"ed9f7144-a96e-4589-b0b8-49ca5b1c71e3"]], \
"Subchapter",
 CellChangeTimes->{{3.756470669566337*^9, 3.756470675882063*^9}, {
  3.819701298661942*^9, 3.8197012986646843`*^9}, {3.8197036518412037`*^9, 
  3.819703651995129*^9}},ExpressionUUID->"432c7c95-b631-45d8-b85f-\
8c40a123609d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"V20ggq2727", "=", 
   RowBox[{"cggg2727", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"CA", " ", "CF", " ", "R20ggqCA"}], "+", 
      RowBox[{"cggq2727", " ", 
       RowBox[{"CF", "^", "2"}], " ", "R20ggqCF"}]}], ")"}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.756443408522974*^9, 3.756443481481113*^9}, {
   3.756443532579549*^9, 3.756443562652102*^9}, {3.756443619754573*^9, 
   3.7564436616796*^9}, {3.756443720056432*^9, 3.7564437631237288`*^9}, {
   3.756443828262183*^9, 3.756443856964053*^9}, {3.756443915811754*^9, 
   3.7564440041311083`*^9}, {3.756444077876575*^9, 3.7564442459599533`*^9}, {
   3.756444276362252*^9, 3.7564443152337923`*^9}, {3.756444354882093*^9, 
   3.756444651032658*^9}, 3.756444704356285*^9, {3.756445380418952*^9, 
   3.7564454212230053`*^9}, {3.7564706579512444`*^9, 3.756470658002159*^9}, {
   3.759549860869666*^9, 3.7595498620718184`*^9}, {3.7595501081819477`*^9, 
   3.759550157070386*^9}, {3.819693932923498*^9, 3.819693932960919*^9}, {
   3.819703628795045*^9, 3.819703706188959*^9}, {3.819703761076579*^9, 
   3.81970382100494*^9}, {3.819703890753602*^9, 3.819703892718828*^9}, {
   3.819703938397314*^9, 3.8197039770934067`*^9}, 3.819704164813613*^9, {
   3.819706554416457*^9, 3.819706578529047*^9}, {3.819707121935337*^9, 
   3.819707129275275*^9}, {3.819707179412156*^9, 3.819707197593191*^9}, {
   3.819707311634427*^9, 3.819707321559339*^9}, {3.819707355151394*^9, 
   3.819707405718484*^9}, {3.819707490194783*^9, 3.8197074918172483`*^9}, {
   3.819707530298682*^9, 3.819707576288453*^9}, {3.819714153807457*^9, 
   3.819714197939291*^9}, {3.81971427498989*^9, 3.819714276621586*^9}, {
   3.819951538998102*^9, 3.819951539388298*^9}, 3.8199528660554037`*^9, {
   3.81995296031876*^9, 3.819952966152034*^9}, {3.819953265626902*^9, 
   3.819953314605142*^9}, {3.820052381002308*^9, 3.8200523860903797`*^9}, {
   3.820116779798354*^9, 3.820116788938614*^9}, {3.820116851045762*^9, 
   3.82011685662932*^9}, {3.820117063912746*^9, 3.820117085375524*^9}, {
   3.820118009349403*^9, 3.8201180784299726`*^9}, {3.8201183282579927`*^9, 
   3.820118337355545*^9}, {3.820118392127317*^9, 3.820118450394853*^9}, {
   3.820118793124188*^9, 3.8201188327010193`*^9}, {3.820118873091927*^9, 
   3.820118881356127*^9}, 3.820122802048464*^9, {3.82013612724755*^9, 
   3.8201361339669037`*^9}, 3.823319614837748*^9, {3.8295393758757067`*^9, 
   3.8295393811979303`*^9}},ExpressionUUID->"e5b56bda-f685-4bef-ac31-\
262e1bdb8579"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox["V", 
   RowBox[{"[", 
    RowBox[{"2", ",", "1"}], "]"}]], 
  TraditionalForm]],ExpressionUUID->"bbc60a3f-55eb-41da-80bc-d319337acaa1"]], \
"Subchapter",
 CellChangeTimes->{{3.7564707660874968`*^9, 3.7564707689950733`*^9}, {
  3.8197039918808193`*^9, 
  3.81970399228364*^9}},ExpressionUUID->"e21c7656-40e9-4b60-b0aa-\
ebe1d04f93c0"],

Cell[BoxData[
 RowBox[{
  RowBox[{"V21ggq2727", "=", 
   RowBox[{"cggg2727", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"CA", " ", "CF", " ", "R21ggqCA"}], "+", 
      RowBox[{"cggq2727", " ", 
       RowBox[{"CF", "^", "2"}], " ", "R21ggqCF"}]}], ")"}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.756443408522974*^9, 3.756443481481113*^9}, {
   3.756443532579549*^9, 3.756443562652102*^9}, {3.756443619754573*^9, 
   3.7564436616796*^9}, {3.756443720056432*^9, 3.7564437631237288`*^9}, {
   3.756443828262183*^9, 3.756443856964053*^9}, {3.756443915811754*^9, 
   3.7564440041311083`*^9}, {3.756444077876575*^9, 3.7564442459599533`*^9}, {
   3.756444276362252*^9, 3.7564443152337923`*^9}, {3.756444354882093*^9, 
   3.756444651032658*^9}, 3.756444704356285*^9, {3.756445380418952*^9, 
   3.7564454212230053`*^9}, {3.7564706579512444`*^9, 3.756470658002159*^9}, {
   3.759549860869666*^9, 3.7595498620718184`*^9}, {3.7595501081819477`*^9, 
   3.759550157070386*^9}, {3.819693932923498*^9, 3.819693932960919*^9}, {
   3.819703628795045*^9, 3.819703706188959*^9}, {3.819703761076579*^9, 
   3.81970382100494*^9}, {3.819703890753602*^9, 3.819703892718828*^9}, {
   3.819703938397314*^9, 3.8197039770934067`*^9}, {3.819704140060285*^9, 
   3.819704239199608*^9}, {3.819704280763412*^9, 3.819704341384201*^9}, {
   3.8197043963629704`*^9, 3.819704398836978*^9}, {3.819704434654228*^9, 
   3.819704458897393*^9}, 3.819705866767057*^9, {3.8197076478745403`*^9, 
   3.819707733387686*^9}, {3.8197077692349997`*^9, 3.8197078403268642`*^9}, {
   3.819707894344081*^9, 3.819707954477549*^9}, {3.819714211651733*^9, 
   3.819714223126501*^9}, {3.819714279144568*^9, 3.819714280893738*^9}, {
   3.819953335611134*^9, 3.819953344895255*^9}, {3.8199533764180937`*^9, 
   3.8199534182869577`*^9}, {3.820052388733281*^9, 3.820052391849662*^9}, {
   3.8201171020655937`*^9, 3.820117165257855*^9}, {3.820118088038392*^9, 
   3.820118105274168*^9}, {3.82011846900811*^9, 3.820118478352824*^9}, {
   3.820118525792547*^9, 3.8201185652728*^9}, {3.8201187982704287`*^9, 
   3.820118838380848*^9}, {3.8201188835551777`*^9, 3.820118889972086*^9}, 
   3.820122803976386*^9, {3.8201361402871103`*^9, 3.8201361500282497`*^9}, 
   3.82331962049881*^9, {3.82953938456958*^9, 
   3.829539388926085*^9}},ExpressionUUID->"61057a33-8b1d-4d87-a5ac-\
7975bd85d39c"]
}, Closed]]
}, Closed]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Pure quark channels", "Title",
 CellChangeTimes->{{3.8201193786458683`*^9, 
  3.820119382328885*^9}},ExpressionUUID->"09a84736-061c-4655-9242-\
4741db467154"],

Cell["\<\
As each of these channels corresponds to a single Feynman diagram they \
exhibit a simple colour structure and different colour channels are \
subsequently related by simple scaling relations.\
\>", "Text",
 CellChangeTimes->{{3.820119538330309*^9, 
  3.82011959726567*^9}},ExpressionUUID->"a7291c31-41d3-402c-9a0e-\
ffd5dd8aebe1"],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SubsuperscriptBox["V", 
   RowBox[{
    RowBox[{"q", " ", "q"}], ",", " ", "q"}], 
   RowBox[{"v", " ", 
    RowBox[{"(", "2", ")"}]}]], 
  TraditionalForm]],ExpressionUUID->"8f307e3f-0e7d-4194-a60b-3fe4e446e9bb"]], \
"Chapter",
 CellChangeTimes->{{3.756448040318331*^9, 3.756448058022188*^9}, {
  3.759549865795383*^9, 3.7595498657953997`*^9}, {3.759552277258284*^9, 
  3.7595522796083117`*^9}, {3.824958899942071*^9, 
  3.824958968390115*^9}},ExpressionUUID->"da9cbcb2-899f-4e67-bf0e-\
d37c1bdbe4fd"],

Cell["The general structure of this kernel is given by", "Text",
 CellChangeTimes->{{3.820120003027356*^9, 
  3.820120025497415*^9}},ExpressionUUID->"aed15429-a566-4e2a-b9a0-\
b61ab39feca1"],

Cell["\<\
V20qqqR1R2 = cqqbargR1R2 * cqqqR1R2 * CF * (CA - 2 * CF) * R20qqq
V21qqqR1R2 = 0\
\>", "Text",
 CellChangeTimes->{{3.8201200297042713`*^9, 3.820120036432629*^9}, {
  3.820120075316023*^9, 3.8201201602255983`*^9}, {3.8201202296894627`*^9, 
  3.820120237785104*^9}, {3.8235835271445436`*^9, 3.8235835521269693`*^9}, {
  3.829536859346676*^9, 
  3.8295368725483837`*^9}},ExpressionUUID->"d7ac8241-f71e-4e6a-811b-\
0d122308512a"],

Cell["With rescaling factors cqqqR given by", "Text",
 CellChangeTimes->{{3.820120172562236*^9, 
  3.8201201865534887`*^9}},ExpressionUUID->"ce8dc121-743a-4001-a56b-\
9b2747132c07"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"cqqq11", "=", "1"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"cqqq88", "=", 
   RowBox[{
    RowBox[{"N", "^", "2"}], "+", "1"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.8201201890410433`*^9, 3.8201202145324*^9}, {
  3.829536874551098*^9, 
  3.829536875899365*^9}},ExpressionUUID->"d7bd4c15-6ebc-4843-849a-\
8f5ffe412772"],

Cell[CellGroupData[{

Cell["Singlet", "Subchapter",
 CellChangeTimes->{{3.820120256299348*^9, 
  3.820120257322384*^9}},ExpressionUUID->"9d0ba58c-7487-4093-8409-\
150d80e78759"],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox["V", 
   RowBox[{"[", 
    RowBox[{"2", ",", "0"}], "]"}]], 
  TraditionalForm]],ExpressionUUID->"a58d9c2a-d37a-49c3-bfea-468040195219"]], \
"Section",
 CellChangeTimes->{{3.756470669566337*^9, 3.756470675882063*^9}, {
  3.819701298661942*^9, 3.8197012986646843`*^9}, {3.8197036518412037`*^9, 
  3.819703651995129*^9}},ExpressionUUID->"32e116e8-d861-44d9-9a44-\
4b1918887b31"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"V20qqq11", "=", 
    RowBox[{"cqqbarg11", " ", "cqqq11", " ", "CF", " ", 
     RowBox[{"(", 
      RowBox[{"CA", " ", "-", " ", 
       RowBox[{"2", " ", "CF"}]}], ")"}], " ", "R20qqq"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"R20qqq", "=", 
    RowBox[{
     RowBox[{"V20qqq", "[", "4", "]"}], "+", 
     RowBox[{
      RowBox[{"V20qqq", "[", "1", "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "+", 
        RowBox[{"u", "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "zb"}], ")"}]}]}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"V20qqq", "[", "2", "]"}], "*", 
      RowBox[{"Log", "[", "zb", "]"}]}], "+", 
     RowBox[{
      RowBox[{"V20qqq", "[", "3", "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"u", "+", "zb", "-", 
        RowBox[{"u", "*", "zb"}]}], "]"}]}]}]}], ";"}], "\[IndentingNewLine]",
   "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"V20qqq", "[", "1", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "-", 
       RowBox[{"zb", "^", "2"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "+", "zb"}], ")"}], "*", 
       RowBox[{"(", 
        RowBox[{"1", "-", "u", "+", 
         RowBox[{"u", "*", "zb"}]}], ")"}]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"zb", "^", "2"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "+", "zb"}], ")"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "u"}], "-", "zb", "+", 
         RowBox[{"u", "*", "zb"}]}], ")"}]}], ")"}]}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"V20qqq", "[", "2", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "-", 
       RowBox[{"zb", "^", "2"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "+", "zb"}], ")"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "u"}], "-", "zb", "+", 
         RowBox[{"u", "*", "zb"}]}], ")"}]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"zb", "^", "2"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "+", "zb"}], ")"}], "*", 
       RowBox[{"(", 
        RowBox[{"1", "-", "u", "+", 
         RowBox[{"u", "*", "zb"}]}], ")"}]}], ")"}]}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"V20qqq", "[", "3", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "-", 
       RowBox[{"zb", "^", "2"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "+", "zb"}], ")"}], "*", 
       RowBox[{"(", 
        RowBox[{"1", "-", "u", "+", 
         RowBox[{"u", "*", "zb"}]}], ")"}]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"zb", "^", "2"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "+", "zb"}], ")"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "u"}], "-", "zb", "+", 
         RowBox[{"u", "*", "zb"}]}], ")"}]}], ")"}]}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"V20qqq", "[", "4", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "2"}], "*", "zb"}], ")"}], "/", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "-", "u", "+", 
        RowBox[{"u", "*", "zb"}]}], ")"}], "^", "2"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "+", "zb"}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"1", "-", "u", "+", 
       RowBox[{"u", "*", "zb"}]}], ")"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"2", "*", "zb"}], ")"}], "/", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "u"}], "-", "zb", "+", 
        RowBox[{"u", "*", "zb"}]}], ")"}], "^", "2"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "-", "zb"}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "u"}], "-", "zb", "+", 
       RowBox[{"u", "*", "zb"}]}], ")"}]}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.82012026947859*^9, 3.820120299535001*^9}, {
   3.820120523329672*^9, 3.820120526812213*^9}, {3.820120577434696*^9, 
   3.8201205992724657`*^9}, 3.8201228081851187`*^9, {3.820127077587802*^9, 
   3.820127139554905*^9}, {3.820127223093141*^9, 3.820127237378326*^9}, {
   3.821434732579892*^9, 3.8214347357945957`*^9}, 3.821441707628682*^9, {
   3.821441754251944*^9, 3.8214417550677757`*^9}, {3.821441803983119*^9, 
   3.8214418190148363`*^9}, {3.829536883838629*^9, 
   3.829536888134308*^9}},ExpressionUUID->"0803c0d6-59f1-4688-93bb-\
af35b8285e5c"]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["Octet", "Subchapter",
 CellChangeTimes->{{3.820120256299348*^9, 3.820120257322384*^9}, {
  3.820120626996364*^9, 
  3.820120627651492*^9}},ExpressionUUID->"b3de32a5-2f03-4e3e-8ebc-\
21a2cb5ebe4e"],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox["V", 
   RowBox[{"[", 
    RowBox[{"2", ",", "0"}], "]"}]], 
  TraditionalForm]],ExpressionUUID->"e86855d3-46ae-4a8c-aa5d-d474c54c86a4"]], \
"Section",
 CellChangeTimes->{{3.756470669566337*^9, 3.756470675882063*^9}, {
  3.819701298661942*^9, 3.8197012986646843`*^9}, {3.8197036518412037`*^9, 
  3.819703651995129*^9}},ExpressionUUID->"844da0cf-fca7-46d0-b35b-\
f8a6f92d7a7e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"V20qqq88", "=", 
   RowBox[{"cqqbarg88", " ", "cqqq88", " ", "CF", " ", 
    RowBox[{"(", 
     RowBox[{"CA", " ", "-", " ", 
      RowBox[{"2", " ", "CF"}]}], ")"}], " ", "R20qqq"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.82012026947859*^9, 3.820120299535001*^9}, {
   3.820120523329672*^9, 3.820120526812213*^9}, {3.820120577434696*^9, 
   3.8201205992724657`*^9}, {3.820120629923752*^9, 3.820120640795335*^9}, 
   3.8201228112321663`*^9, {3.8295368956383743`*^9, 
   3.829536898809533*^9}},ExpressionUUID->"3df3d758-7345-4141-add4-\
c2060d0f1897"]
}, Closed]]
}, Closed]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SubsuperscriptBox["V", 
   RowBox[{
    RowBox[{"q", " ", 
     OverscriptBox["q", "_"]}], ",", " ", "q"}], 
   RowBox[{"v", " ", 
    RowBox[{"(", "2", ")"}]}]], TraditionalForm]],
 InitializationCell->
  True,ExpressionUUID->"a96eed48-a9ae-4e8d-9469-043f38bcf3cc"]], "Chapter",
 CellChangeTimes->{{3.756448040318331*^9, 3.756448058022188*^9}, {
  3.759549865795383*^9, 3.7595498657953997`*^9}, {3.759552277258284*^9, 
  3.7595522796083117`*^9}, {3.824958899942071*^9, 
  3.8249589910648117`*^9}},ExpressionUUID->"d8ebeb08-09ec-4497-832b-\
67054dfcb93f"],

Cell["The general structure of this kernel is given by", "Text",
 CellChangeTimes->{{3.820120003027356*^9, 
  3.820120025497415*^9}},ExpressionUUID->"5ce5f28e-d711-4420-8f2f-\
7aa31c7ba7b7"],

Cell["\<\
V20qqbarqR1R2 = cqqbargR1R2 * CF * (CA - 2 * CF) * R20qqbarq
V21qqbarqR 1R2= 0\
\>", "Text",
 CellChangeTimes->{{3.8201200297042713`*^9, 3.820120036432629*^9}, {
  3.820120075316023*^9, 3.8201201602255983`*^9}, {3.8201202296894627`*^9, 
  3.820120237785104*^9}, {3.8201206723047657`*^9, 3.820120677183799*^9}, {
  3.82308931642241*^9, 3.823089317079893*^9}, {3.823583540483222*^9, 
  3.823583549719801*^9}, {3.829536912714395*^9, 
  3.8295369177152863`*^9}},ExpressionUUID->"9df67c0f-e5a7-443e-8687-\
fd81f1368ea8"],

Cell[CellGroupData[{

Cell["Singlet", "Subchapter",
 CellChangeTimes->{{3.820120256299348*^9, 
  3.820120257322384*^9}},ExpressionUUID->"7358af91-780c-49e2-b729-\
2aff580e7afb"],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox["V", 
   RowBox[{"[", 
    RowBox[{"2", ",", "0"}], "]"}]], 
  TraditionalForm]],ExpressionUUID->"860d9994-d38f-4523-b025-8428de260b55"]], \
"Section",
 CellChangeTimes->{{3.756470669566337*^9, 3.756470675882063*^9}, {
  3.819701298661942*^9, 3.8197012986646843`*^9}, {3.8197036518412037`*^9, 
  3.819703651995129*^9}},ExpressionUUID->"0030b066-a532-4843-bcf6-\
2fe22ba5a545"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"V20qqbarq11", "=", 
    RowBox[{"cqqbarg11", "  ", "CF", " ", 
     RowBox[{"(", 
      RowBox[{"CA", " ", "-", " ", 
       RowBox[{"2", " ", "CF"}]}], ")"}], " ", "R20qqbarq"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"R20qqbarq", "=", 
    RowBox[{
     RowBox[{"V20qqbarq", "[", "4", "]"}], "+", 
     RowBox[{
      RowBox[{"V20qqbarq", "[", "1", "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "+", 
        RowBox[{"u", "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "zb"}], ")"}]}]}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"V20qqbarq", "[", "2", "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "zb"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"V20qqbarq", "[", "3", "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "u"}], ")"}], "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "zb"}], ")"}]}], "]"}]}]}]}], ";"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"V20qqbarq", "[", "1", "]"}], "=", 
   RowBox[{"u", "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"2", "*", "zb"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "zb"}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"zb", "^", "2"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "zb"}], ")"}], "*", 
       RowBox[{"(", 
        RowBox[{"1", "-", "u", "+", 
         RowBox[{"u", "*", "zb"}]}], ")"}]}], ")"}]}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"V20qqbarq", "[", "2", "]"}], "=", 
   RowBox[{"u", "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"2", "*", "zb"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "zb"}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"zb", "^", "2"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "zb"}], ")"}], "*", 
       RowBox[{"(", 
        RowBox[{"1", "-", "u", "+", 
         RowBox[{"u", "*", "zb"}]}], ")"}]}], ")"}]}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"V20qqbarq", "[", "3", "]"}], "=", 
   RowBox[{
    RowBox[{"-", "u"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"2", "*", "zb"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "zb"}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "-", 
       RowBox[{"zb", "^", "2"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "zb"}], ")"}], "*", 
       RowBox[{"(", 
        RowBox[{"1", "-", "u", "+", 
         RowBox[{"u", "*", "zb"}]}], ")"}]}], ")"}]}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"V20qqbarq", "[", "4", "]"}], "=", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"u", "*", 
         RowBox[{"(", 
          RowBox[{"1", "+", "zb"}], ")"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "zb"}], ")"}]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"2", "*", "zb"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "zb"}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"2", "*", "zb"}], ")"}], "/", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "-", "u", "+", 
        RowBox[{"u", "*", "zb"}]}], ")"}], "^", "2"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "-", "zb"}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"1", "-", "u", "+", 
       RowBox[{"u", "*", "zb"}]}], ")"}]}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.82012026947859*^9, 3.820120299535001*^9}, {
   3.820120523329672*^9, 3.820120526812213*^9}, {3.820120577434696*^9, 
   3.8201205992724657`*^9}, {3.820120680876532*^9, 3.8201206912934713`*^9}, {
   3.820120906864489*^9, 3.820120908323634*^9}, {3.820120957573061*^9, 
   3.8201209760314913`*^9}, 3.820122814816985*^9, {3.820127291169541*^9, 
   3.8201272958006077`*^9}, {3.821434749219056*^9, 3.821434750841517*^9}, 
   3.821441883068204*^9, {3.8214419168390408`*^9, 3.8214419447928534`*^9}, 
   3.82308932348256*^9, {3.829536921401224*^9, 
   3.829536923441462*^9}},ExpressionUUID->"f7c0cebd-6182-44df-98a8-\
8e9fc177d0e3"]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["Octet", "Subchapter",
 CellChangeTimes->{{3.820120256299348*^9, 3.820120257322384*^9}, {
  3.820120626996364*^9, 
  3.820120627651492*^9}},ExpressionUUID->"03ab1cc4-f64b-4897-95d0-\
c5f1da48b0f3"],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox["V", 
   RowBox[{"[", 
    RowBox[{"2", ",", "0"}], "]"}]], 
  TraditionalForm]],ExpressionUUID->"db9c5ce9-14f2-4c63-8a08-ee4c05e1b4e0"]], \
"Section",
 CellChangeTimes->{{3.756470669566337*^9, 3.756470675882063*^9}, {
  3.819701298661942*^9, 3.8197012986646843`*^9}, {3.8197036518412037`*^9, 
  3.819703651995129*^9}},ExpressionUUID->"1442683d-1cca-4000-a24d-\
3ded112de6ef"],

Cell[BoxData[
 RowBox[{
  RowBox[{"V20qqbarq88", "=", 
   RowBox[{"cqqbarg88", "  ", "CF", " ", 
    RowBox[{"(", 
     RowBox[{"CA", " ", "-", " ", 
      RowBox[{"2", " ", "CF"}]}], ")"}], " ", "R20qqbarq"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.82012026947859*^9, 3.820120299535001*^9}, {
   3.820120523329672*^9, 3.820120526812213*^9}, {3.820120577434696*^9, 
   3.8201205992724657`*^9}, {3.820120629923752*^9, 3.820120640795335*^9}, {
   3.820120992785246*^9, 3.820121002472733*^9}, 3.8201228187759666`*^9, 
   3.823089327728724*^9, {3.829536935779211*^9, 
   3.829536936984683*^9}},ExpressionUUID->"59069888-8ed6-4599-b503-\
f691c0b68382"]
}, Closed]]
}, Closed]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SubsuperscriptBox["V", 
   RowBox[{
    RowBox[{"q", " ", 
     RowBox[{"q", "'"}]}], ",", " ", "q"}], 
   RowBox[{"(", "2", ")"}]], 
  TraditionalForm]],ExpressionUUID->"e6b3d663-3bc6-4f3a-a106-d2cb6456604a"]], \
"Chapter",
 CellChangeTimes->{{3.756448040318331*^9, 3.756448058022188*^9}, {
  3.759549865795383*^9, 3.7595498657953997`*^9}, {3.759552277258284*^9, 
  3.7595522796083117`*^9}, {3.824958899942071*^9, 3.824958968390115*^9}, {
  3.824959001847836*^9, 
  3.824959011013348*^9}},ExpressionUUID->"ff5e1759-68b2-4624-82c1-\
66489a4dbfdd"],

Cell["The general structure of this kernel is given by", "Text",
 CellChangeTimes->{{3.820120003027356*^9, 
  3.820120025497415*^9}},ExpressionUUID->"0cb4d737-b08c-498c-9330-\
b06ac3c21123"],

Cell["\<\
V20qqprimeqR1R2 = cqqbargR1R2 * cqqprimeqR1R2 * CF * R20qqprimeq
V21qqprimeqR1R2 = cqqbargR1R2 * cqqprimeqR1R2 * CF * R21qqprimeq\
\>", "Text",
 CellChangeTimes->{{3.8201200297042713`*^9, 3.820120036432629*^9}, {
   3.820120075316023*^9, 3.8201201602255983`*^9}, {3.8201202296894627`*^9, 
   3.820120237785104*^9}, {3.8201206723047657`*^9, 3.820120677183799*^9}, {
   3.820121049682128*^9, 3.8201210516830482`*^9}, 3.820121086332225*^9, 
   3.820121261665584*^9, {3.823583558531385*^9, 3.823583565070437*^9}, {
   3.825419055925235*^9, 3.825419055994195*^9}, {3.829536941217607*^9, 
   3.82953694903419*^9}},ExpressionUUID->"fcc9aed5-1d82-45bc-b3f2-\
9797952ce80d"],

Cell["With rescaling factors cqqprimeqR given by", "Text",
 CellChangeTimes->{{3.820120172562236*^9, 3.8201201865534887`*^9}, 
   3.8201206787355957`*^9, 
   3.820121052410369*^9},ExpressionUUID->"bb5179f7-d956-4c4d-8ace-\
b4bc4d4edf11"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"cqqprimeq11", "=", "1"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"cqqprimeq88", "=", "2"}], ";"}]}], "Input",
 CellChangeTimes->{{3.8201201890410433`*^9, 3.8201202145324*^9}, {
   3.820120679213428*^9, 3.82012068002973*^9}, {3.820120882516839*^9, 
   3.820120882676075*^9}, {3.820121052929145*^9, 3.8201210534546013`*^9}, 
   3.82012247927287*^9, {3.829536950550067*^9, 
   3.829536952159803*^9}},ExpressionUUID->"8da336ad-0917-4332-aa9e-\
8deacc247742"],

Cell[CellGroupData[{

Cell["Singlet", "Subchapter",
 CellChangeTimes->{{3.820120256299348*^9, 
  3.820120257322384*^9}},ExpressionUUID->"948af8c1-f4c4-4bf4-9c6d-\
476469dd96e7"],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox["V", 
   RowBox[{"[", 
    RowBox[{"2", ",", "0"}], "]"}]], 
  TraditionalForm]],ExpressionUUID->"00777fab-da61-401c-acf1-e372bc96b815"]], \
"Section",
 CellChangeTimes->{{3.756470669566337*^9, 3.756470675882063*^9}, {
  3.819701298661942*^9, 3.8197012986646843`*^9}, {3.8197036518412037`*^9, 
  3.819703651995129*^9}},ExpressionUUID->"d7e5b1bf-39b7-41f8-a920-\
973eaa65dfb7"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"V20qqprimeq11", "=", 
    RowBox[{
    "cqqbarg11", " ", "cqqprimeq11", " ", "CF", " ", "R20qqprimeq"}]}], ";"}],
   "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"R20qqprimeq", "=", 
    RowBox[{
     RowBox[{"V20qqprimeq", "[", "5", "]"}], "+", 
     RowBox[{
      RowBox[{"V20qqprimeq", "[", "1", "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "+", 
        RowBox[{"u", "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "zb"}], ")"}]}]}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"V20qqprimeq", "[", "2", "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "u"}], ")"}], "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "zb"}], ")"}]}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"V20qqprimeq", "[", "3", "]"}], "*", 
      RowBox[{"Log", "[", "zb", "]"}]}], "+", 
     RowBox[{
      RowBox[{"V20qqprimeq", "[", "4", "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"u", "-", 
        RowBox[{"u", "*", "zb"}]}], "]"}]}]}]}], ";"}], "\[IndentingNewLine]",
   "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"V20qqprimeq", "[", "1", "]"}], "=", 
   RowBox[{"1", "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"4", "*", 
       RowBox[{"zb", "^", "2"}]}], ")"}], "/", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "-", "u", "+", 
        RowBox[{"u", "*", "zb"}]}], ")"}], "^", "4"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"4", "*", "zb", "*", 
       RowBox[{"(", 
        RowBox[{"1", "+", "zb"}], ")"}]}], ")"}], "/", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "-", "u", "+", 
        RowBox[{"u", "*", "zb"}]}], ")"}], "^", "3"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"2", "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", "zb"}], ")"}], "^", "2"}]}], ")"}], "/", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "-", "u", "+", 
        RowBox[{"u", "*", "zb"}]}], ")"}], "^", "2"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"2", "*", 
       RowBox[{"(", 
        RowBox[{"1", "+", "zb"}], ")"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"1", "-", "u", "+", 
       RowBox[{"u", "*", "zb"}]}], ")"}]}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"V20qqprimeq", "[", "2", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "1"}], "/", "2"}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"2", "*", 
       RowBox[{"zb", "^", "2"}]}], ")"}], "/", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "-", "u", "+", 
        RowBox[{"u", "*", "zb"}]}], ")"}], "^", "4"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"2", "*", "zb", "*", 
       RowBox[{"(", 
        RowBox[{"1", "+", "zb"}], ")"}]}], ")"}], "/", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "-", "u", "+", 
        RowBox[{"u", "*", "zb"}]}], ")"}], "^", "3"}]}], "-", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "+", "zb"}], ")"}], "^", "2"}], "/", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "-", "u", "+", 
        RowBox[{"u", "*", "zb"}]}], ")"}], "^", "2"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "+", "zb"}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"1", "-", "u", "+", 
       RowBox[{"u", "*", "zb"}]}], ")"}]}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"V20qqprimeq", "[", "3", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "1"}], "/", "2"}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"2", "*", 
       RowBox[{"zb", "^", "2"}]}], ")"}], "/", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "-", "u", "+", 
        RowBox[{"u", "*", "zb"}]}], ")"}], "^", "4"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"2", "*", "zb", "*", 
       RowBox[{"(", 
        RowBox[{"1", "+", "zb"}], ")"}]}], ")"}], "/", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "-", "u", "+", 
        RowBox[{"u", "*", "zb"}]}], ")"}], "^", "3"}]}], "-", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "+", "zb"}], ")"}], "^", "2"}], "/", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "-", "u", "+", 
        RowBox[{"u", "*", "zb"}]}], ")"}], "^", "2"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "+", "zb"}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"1", "-", "u", "+", 
       RowBox[{"u", "*", "zb"}]}], ")"}]}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"V20qqprimeq", "[", "4", "]"}], "=", 
   RowBox[{
    RowBox[{"1", "/", "2"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"2", "*", 
       RowBox[{"zb", "^", "2"}]}], ")"}], "/", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "-", "u", "+", 
        RowBox[{"u", "*", "zb"}]}], ")"}], "^", "4"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"2", "*", "zb", "*", 
       RowBox[{"(", 
        RowBox[{"1", "+", "zb"}], ")"}]}], ")"}], "/", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "-", "u", "+", 
        RowBox[{"u", "*", "zb"}]}], ")"}], "^", "3"}]}], "+", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "+", "zb"}], ")"}], "^", "2"}], "/", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "-", "u", "+", 
        RowBox[{"u", "*", "zb"}]}], ")"}], "^", "2"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "-", "zb"}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"1", "-", "u", "+", 
       RowBox[{"u", "*", "zb"}]}], ")"}]}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"V20qqprimeq", "[", "5", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "1"}], "/", "2"}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"4", "*", 
       RowBox[{"zb", "^", "2"}]}], ")"}], "/", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "-", "u", "+", 
        RowBox[{"u", "*", "zb"}]}], ")"}], "^", "4"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "-", 
       RowBox[{"4", "*", "zb"}]}], ")"}], "/", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "-", "u", "+", 
        RowBox[{"u", "*", "zb"}]}], ")"}], "^", "2"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", "u", "+", 
       RowBox[{"u", "*", "zb"}]}], ")"}], "^", 
     RowBox[{"(", 
      RowBox[{"-", "1"}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"4", "*", 
       RowBox[{"(", 
        RowBox[{"zb", "+", 
         RowBox[{"zb", "^", "2"}]}], ")"}]}], ")"}], "/", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "-", "u", "+", 
        RowBox[{"u", "*", "zb"}]}], ")"}], "^", "3"}]}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.82012026947859*^9, 3.820120299535001*^9}, {
   3.820120523329672*^9, 3.820120526812213*^9}, {3.820120577434696*^9, 
   3.8201205992724657`*^9}, {3.820120680876532*^9, 3.8201206912934713`*^9}, {
   3.820120906864489*^9, 3.820120908323634*^9}, {3.820120957573061*^9, 
   3.8201209760314913`*^9}, {3.820121054009733*^9, 3.820121099231765*^9}, {
   3.820121328125152*^9, 3.8201213309738483`*^9}, {3.820121377885694*^9, 
   3.820121379302149*^9}, {3.820121535795084*^9, 3.8201215465521307`*^9}, 
   3.820122821824698*^9, {3.8201273002178288`*^9, 3.820127304574626*^9}, {
   3.8214347648108673`*^9, 3.8214347677216377`*^9}, {3.8214419928088837`*^9, 
   3.821442033978916*^9}, {3.829536964785254*^9, 
   3.8295369677203407`*^9}},ExpressionUUID->"e988de95-17b5-4a24-b60a-\
78f1828b110c"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox["V", 
   RowBox[{"[", 
    RowBox[{"2", ",", "1"}], "]"}]], 
  TraditionalForm]],ExpressionUUID->"e8ea5a78-a343-49b0-b4dd-4449b26a1a27"]], \
"Section",
 CellChangeTimes->{{3.756470669566337*^9, 3.756470675882063*^9}, {
  3.819701298661942*^9, 3.8197012986646843`*^9}, {3.8197036518412037`*^9, 
  3.819703651995129*^9}, {3.820121308241599*^9, 
  3.820121308321888*^9}},ExpressionUUID->"5b356f94-73ae-414e-933c-\
8e403d380573"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"V21qqprimeq11", "=", 
    RowBox[{
    "cqqbarg11", " ", "cqqprimeq11", " ", "CF", " ", "R21qqprimeq"}]}], ";"}],
   "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"R21qqprimeq", "=", 
    RowBox[{"V21qqprimeq", "[", "1", "]"}]}], ";"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"V21qqprimeq", "[", "1", "]"}], "=", 
   RowBox[{
    RowBox[{"1", "/", "2"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"2", "*", 
       RowBox[{"zb", "^", "2"}]}], ")"}], "/", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "-", "u", "+", 
        RowBox[{"u", "*", "zb"}]}], ")"}], "^", "4"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "-", "zb"}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"1", "-", "u", "+", 
       RowBox[{"u", "*", "zb"}]}], ")"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"2", "*", 
       RowBox[{"(", 
        RowBox[{"zb", "+", 
         RowBox[{"zb", "^", "2"}]}], ")"}]}], ")"}], "/", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "-", "u", "+", 
        RowBox[{"u", "*", "zb"}]}], ")"}], "^", "3"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"2", "*", "zb"}], "+", 
       RowBox[{"zb", "^", "2"}]}], ")"}], "/", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "-", "u", "+", 
        RowBox[{"u", "*", "zb"}]}], ")"}], "^", "2"}]}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.8201216112218647`*^9, 3.8201216693274403`*^9}, 
   3.8201228241122026`*^9, {3.8201273051569157`*^9, 3.8201273060073442`*^9}, {
   3.821434770794471*^9, 3.821434774000575*^9}, {3.821442060189899*^9, 
   3.82144208752845*^9}, {3.82953697185676*^9, 
   3.829536975847685*^9}},ExpressionUUID->"3af68fad-d04a-40a5-a919-\
096caadafee1"]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["Octet", "Subchapter",
 CellChangeTimes->{{3.820120256299348*^9, 3.820120257322384*^9}, {
  3.820120626996364*^9, 
  3.820120627651492*^9}},ExpressionUUID->"343dc852-1de4-4319-b5ff-\
6f21c8278548"],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox["V", 
   RowBox[{"[", 
    RowBox[{"2", ",", "0"}], "]"}]], 
  TraditionalForm]],ExpressionUUID->"faf82722-f650-4ede-849e-5b456e1b0af1"]], \
"Section",
 CellChangeTimes->{{3.756470669566337*^9, 3.756470675882063*^9}, {
  3.819701298661942*^9, 3.8197012986646843`*^9}, {3.8197036518412037`*^9, 
  3.819703651995129*^9}},ExpressionUUID->"4f7b8bfc-401c-45b9-8784-\
3c5e2a9c36ca"],

Cell[BoxData[
 RowBox[{
  RowBox[{"V20qqprimeq88", "=", 
   RowBox[{"cqqbarg88", " ", "cqqprimeq88", " ", "CF", " ", "R20qqprimeq"}]}],
   ";"}]], "Input",
 CellChangeTimes->{{3.82012026947859*^9, 3.820120299535001*^9}, {
   3.820120523329672*^9, 3.820120526812213*^9}, {3.820120577434696*^9, 
   3.8201205992724657`*^9}, {3.820120680876532*^9, 3.8201206912934713`*^9}, {
   3.820120906864489*^9, 3.820120908323634*^9}, {3.820120957573061*^9, 
   3.8201209760314913`*^9}, {3.820121054009733*^9, 3.820121099231765*^9}, {
   3.820121328125152*^9, 3.8201213309738483`*^9}, {3.820121377885694*^9, 
   3.820121379302149*^9}, {3.820121535795084*^9, 3.8201215465521307`*^9}, {
   3.82012171348232*^9, 3.820121727052931*^9}, 3.820122826807685*^9, {
   3.829536988092379*^9, 
   3.829536990655116*^9}},ExpressionUUID->"2643cbc3-4e38-4b66-8c78-\
1f565b61d1f9"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox["V", 
   RowBox[{"[", 
    RowBox[{"2", ",", "1"}], "]"}]], 
  TraditionalForm]],ExpressionUUID->"7d14b4e0-28e2-4607-964f-4f3d4c0e3fc2"]], \
"Section",
 CellChangeTimes->{{3.756470669566337*^9, 3.756470675882063*^9}, {
  3.819701298661942*^9, 3.8197012986646843`*^9}, {3.8197036518412037`*^9, 
  3.819703651995129*^9}, {3.820121308241599*^9, 
  3.820121308321888*^9}},ExpressionUUID->"e0d86ea6-0a92-489a-8a53-\
f601db2b9889"],

Cell[BoxData[
 RowBox[{
  RowBox[{"V21qqprimeq88", "=", 
   RowBox[{"cqqbarg88", " ", "cqqprimeq88", " ", "CF", " ", "R21qqprimeq"}]}],
   ";"}]], "Input",
 CellChangeTimes->{{3.8201216112218647`*^9, 3.8201216693274403`*^9}, {
   3.820121715845625*^9, 3.82012173618081*^9}, 3.8201228288401127`*^9, {
   3.829536993280455*^9, 
   3.8295369958631077`*^9}},ExpressionUUID->"39c49718-e9d1-4deb-9d60-\
276194c4a3a9"]
}, Closed]]
}, Closed]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SubsuperscriptBox["V", 
   RowBox[{
    RowBox[{"q", " ", 
     RowBox[{
      OverscriptBox["q", "_"], "'"}]}], ",", " ", "q"}], 
   RowBox[{"(", "2", ")"}]], 
  TraditionalForm]],ExpressionUUID->"7430dd25-aa08-4fe9-82d7-2a70b708c0bf"]], \
"Chapter",
 CellChangeTimes->{{3.756448040318331*^9, 3.756448058022188*^9}, {
  3.759549865795383*^9, 3.7595498657953997`*^9}, {3.759552277258284*^9, 
  3.7595522796083117`*^9}, {3.824958899942071*^9, 3.824958968390115*^9}, {
  3.824959001847836*^9, 3.824959011013348*^9}, {3.824959151443615*^9, 
  3.824959157204947*^9}},ExpressionUUID->"40923390-b141-4bb4-a1d8-\
83ec4f26e315"],

Cell["The general structure of this kernel is given by", "Text",
 CellChangeTimes->{{3.820120003027356*^9, 
  3.820120025497415*^9}},ExpressionUUID->"1239f00a-6fbc-4ea4-9b92-\
271f517554ae"],

Cell["\<\
V20qqprimebarqR1R2 = cqqbargR1R2 * cqqprimebarqR1R2 * CF * R20qqprimebarq
V21qqprimebarqR1R2 = cqqbargR1R2 * cqqprimebarqR1R2 * CF * R21qqprimebarq\
\>", "Text",
 CellChangeTimes->{{3.8201200297042713`*^9, 3.820120036432629*^9}, {
   3.820120075316023*^9, 3.8201201602255983`*^9}, {3.8201202296894627`*^9, 
   3.820120237785104*^9}, {3.8201206723047657`*^9, 3.820120677183799*^9}, {
   3.820121049682128*^9, 3.8201210516830482`*^9}, 3.820121086332225*^9, 
   3.820121261665584*^9, {3.823583558531385*^9, 3.823583565070437*^9}, {
   3.824959210136232*^9, 3.82495921335176*^9}, {3.8249592736954823`*^9, 
   3.824959281830625*^9}, {3.825419065753667*^9, 3.825419065969833*^9}, {
   3.829537006463871*^9, 
   3.8295370201523733`*^9}},ExpressionUUID->"585b1306-cefa-42b3-b0a0-\
03d369f65775"],

Cell["With rescaling factors cqqprimebarqR given by", "Text",
 CellChangeTimes->{{3.820120172562236*^9, 3.8201201865534887`*^9}, 
   3.8201206787355957`*^9, 3.820121052410369*^9, {3.8249591811612873`*^9, 
   3.824959200256263*^9}},ExpressionUUID->"116caf56-09a6-4710-9fc7-\
9f3a902971e4"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"cqqprimebarq11", "=", "1"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"cqqprimebarq88", "=", 
   RowBox[{"-", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"N", "^", "2"}], "-", "2"}], ")"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.8201201890410433`*^9, 3.8201202145324*^9}, {
   3.820120679213428*^9, 3.82012068002973*^9}, {3.820120882516839*^9, 
   3.820120882676075*^9}, {3.820121052929145*^9, 3.8201210534546013`*^9}, 
   3.82012247927287*^9, {3.824959692051845*^9, 3.824959721591054*^9}, {
   3.829537021825432*^9, 
   3.829537023610283*^9}},ExpressionUUID->"d6ecd393-8e89-4214-9213-\
3d1f20e1e75d"],

Cell[CellGroupData[{

Cell["Singlet", "Subchapter",
 CellChangeTimes->{{3.820120256299348*^9, 
  3.820120257322384*^9}},ExpressionUUID->"dc4d2f25-4d1d-46b1-b852-\
d6e87a568d39"],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox["V", 
   RowBox[{"[", 
    RowBox[{"2", ",", "0"}], "]"}]], 
  TraditionalForm]],ExpressionUUID->"3c83c327-1ce6-43f2-a175-6e6ddc8145c9"]], \
"Section",
 CellChangeTimes->{{3.756470669566337*^9, 3.756470675882063*^9}, {
  3.819701298661942*^9, 3.8197012986646843`*^9}, {3.8197036518412037`*^9, 
  3.819703651995129*^9}},ExpressionUUID->"0dd0278e-ff54-4c67-a3bd-\
2fb08fc95275"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"V20qqprimebarq11", "=", 
    RowBox[{
    "cqqbarg11", " ", "cqqprimebarq11", " ", "CF", " ", "R20qqprimebarq"}]}], 
   ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"R20qqprimebarq", "=", "R20qqprimeq"}], ";"}]}], "Input",
 CellChangeTimes->{{3.82012026947859*^9, 3.820120299535001*^9}, {
   3.820120523329672*^9, 3.820120526812213*^9}, {3.820120577434696*^9, 
   3.8201205992724657`*^9}, {3.820120680876532*^9, 3.8201206912934713`*^9}, {
   3.820120906864489*^9, 3.820120908323634*^9}, {3.820120957573061*^9, 
   3.8201209760314913`*^9}, {3.820121054009733*^9, 3.820121099231765*^9}, {
   3.820121328125152*^9, 3.8201213309738483`*^9}, {3.820121377885694*^9, 
   3.820121379302149*^9}, {3.820121535795084*^9, 3.8201215465521307`*^9}, 
   3.820122821824698*^9, {3.8201273002178288`*^9, 3.820127304574626*^9}, {
   3.8214347648108673`*^9, 3.8214347677216377`*^9}, {3.8214419928088837`*^9, 
   3.821442033978916*^9}, {3.824959299878867*^9, 3.8249593139532833`*^9}, {
   3.8249593604457693`*^9, 3.82495936274076*^9}, {3.829537032146203*^9, 
   3.829537035645911*^9}},ExpressionUUID->"ff9ec608-c80e-4d01-9dc6-\
03baa319e9de"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox["V", 
   RowBox[{"[", 
    RowBox[{"2", ",", "1"}], "]"}]], 
  TraditionalForm]],ExpressionUUID->"62244de2-3440-48aa-b9f4-0b6501eee785"]], \
"Section",
 CellChangeTimes->{{3.756470669566337*^9, 3.756470675882063*^9}, {
  3.819701298661942*^9, 3.8197012986646843`*^9}, {3.8197036518412037`*^9, 
  3.819703651995129*^9}, {3.820121308241599*^9, 
  3.820121308321888*^9}},ExpressionUUID->"ab280ddf-68aa-4dc5-ad88-\
e15850e4e3ef"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"V21qqprimebarq11", "=", 
    RowBox[{
    "cqqbarg11", " ", "cqqprimebarq11", " ", "CF", " ", "R21qqprimebarq"}]}], 
   ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"R21qqprimebarq", "=", "R21qqprimeq"}], ";"}]}], "Input",
 CellChangeTimes->{{3.8201216112218647`*^9, 3.8201216693274403`*^9}, 
   3.8201228241122026`*^9, {3.8201273051569157`*^9, 3.8201273060073442`*^9}, {
   3.821434770794471*^9, 3.821434774000575*^9}, {3.821442060189899*^9, 
   3.82144208752845*^9}, {3.824959325355678*^9, 3.824959367132679*^9}, {
   3.8295370400749607`*^9, 3.829537042917921*^9}, {3.834735219085676*^9, 
   3.834735219276279*^9}},ExpressionUUID->"565d9ac7-495e-445b-bd67-\
8d3e93052c89"]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["Octet", "Subchapter",
 CellChangeTimes->{{3.820120256299348*^9, 3.820120257322384*^9}, {
  3.820120626996364*^9, 
  3.820120627651492*^9}},ExpressionUUID->"5543f937-1658-4577-bb66-\
f7770221d17f"],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox["V", 
   RowBox[{"[", 
    RowBox[{"2", ",", "0"}], "]"}]], 
  TraditionalForm]],ExpressionUUID->"90d4f756-2699-4dfc-b058-06f43925660f"]], \
"Section",
 CellChangeTimes->{{3.756470669566337*^9, 3.756470675882063*^9}, {
  3.819701298661942*^9, 3.8197012986646843`*^9}, {3.8197036518412037`*^9, 
  3.819703651995129*^9}},ExpressionUUID->"3ba2cfb3-7b5e-4831-96ff-\
6c4d1f1927f5"],

Cell[BoxData[
 RowBox[{
  RowBox[{"V20qqprimebarq88", "=", 
   RowBox[{
   "cqqbarg88", " ", "cqqprimebarq88", " ", "CF", " ", "R20qqprimebarq"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.82012026947859*^9, 3.820120299535001*^9}, {
   3.820120523329672*^9, 3.820120526812213*^9}, {3.820120577434696*^9, 
   3.8201205992724657`*^9}, {3.820120680876532*^9, 3.8201206912934713`*^9}, {
   3.820120906864489*^9, 3.820120908323634*^9}, {3.820120957573061*^9, 
   3.8201209760314913`*^9}, {3.820121054009733*^9, 3.820121099231765*^9}, {
   3.820121328125152*^9, 3.8201213309738483`*^9}, {3.820121377885694*^9, 
   3.820121379302149*^9}, {3.820121535795084*^9, 3.8201215465521307`*^9}, {
   3.82012171348232*^9, 3.820121727052931*^9}, 3.820122826807685*^9, {
   3.8249593467698317`*^9, 3.824959348878668*^9}, {3.829537053325526*^9, 
   3.8295370567408457`*^9}},ExpressionUUID->"624a3225-255a-405f-a1cd-\
74b411e556b7"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox["V", 
   RowBox[{"[", 
    RowBox[{"2", ",", "1"}], "]"}]], 
  TraditionalForm]],ExpressionUUID->"37117f18-4846-4bb7-a4be-afde8b853cd5"]], \
"Section",
 CellChangeTimes->{{3.756470669566337*^9, 3.756470675882063*^9}, {
  3.819701298661942*^9, 3.8197012986646843`*^9}, {3.8197036518412037`*^9, 
  3.819703651995129*^9}, {3.820121308241599*^9, 
  3.820121308321888*^9}},ExpressionUUID->"b4b726e8-92cf-495d-8a93-\
a3bacdbacd8b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"V21qqprimebarq88", "=", 
   RowBox[{
   "cqqbarg88", " ", "cqqprimebarq88", " ", "CF", " ", "R21qqprimebarq"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.8201216112218647`*^9, 3.8201216693274403`*^9}, {
   3.820121715845625*^9, 3.82012173618081*^9}, 3.8201228288401127`*^9, {
   3.824959351029242*^9, 3.8249593546208487`*^9}, {3.829537059644408*^9, 
   3.829537062677299*^9}},ExpressionUUID->"eccc43a7-7659-4fee-b8cb-\
32ff5bde3a83"]
}, Closed]]
}, Closed]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SubsuperscriptBox["V", 
   RowBox[{
    RowBox[{
     RowBox[{"q", "'"}], " ", 
     RowBox[{
      OverscriptBox["q", "_"], "'"}]}], ",", " ", "q"}], 
   RowBox[{"(", "2", ")"}]], 
  TraditionalForm]],ExpressionUUID->"05c55df8-4bdd-44b9-ab64-26c5701c95c5"]], \
"Chapter",
 CellChangeTimes->{{3.756448040318331*^9, 3.756448058022188*^9}, {
  3.759549865795383*^9, 3.7595498657953997`*^9}, {3.759552277258284*^9, 
  3.7595522796083117`*^9}, {3.824958899942071*^9, 3.824958968390115*^9}, {
  3.824959027030135*^9, 3.824959038533223*^9}, {3.8249590846680183`*^9, 
  3.8249590875162973`*^9}, {3.8249591425649147`*^9, 
  3.82495914289839*^9}},ExpressionUUID->"3325265a-4e03-4b60-9ab5-\
a0ca2c132e3a"],

Cell["The general structure of this kernel is given by", "Text",
 CellChangeTimes->{{3.820120003027356*^9, 
  3.820120025497415*^9}},ExpressionUUID->"5a383413-944b-4fa6-9888-\
871213ea2b35"],

Cell["\<\
V20qprimeqprimebarqR = cqqbargR * CF * R20qprimeqprimebarq
V21qprimeqprimebarqR = cqqbargR * CF * R21qprimeqprimebarq\
\>", "Text",
 CellChangeTimes->{{3.8201200297042713`*^9, 3.820120036432629*^9}, {
   3.820120075316023*^9, 3.8201201602255983`*^9}, {3.8201202296894627`*^9, 
   3.820120237785104*^9}, {3.8201206723047657`*^9, 3.820120677183799*^9}, {
   3.820121049682128*^9, 3.8201210516830482`*^9}, 3.820121086332225*^9, 
   3.820121261665584*^9, {3.8201224452906113`*^9, 3.8201224474574013`*^9}, {
   3.823170095207778*^9, 3.823170143013049*^9}, {3.823583570022897*^9, 
   3.82358358349544*^9}},ExpressionUUID->"ac16018c-1673-4a2b-86ad-\
1ce05ac7bab0"],

Cell[CellGroupData[{

Cell["Singlet", "Subchapter",
 CellChangeTimes->{{3.820120256299348*^9, 
  3.820120257322384*^9}},ExpressionUUID->"1d13eef6-1a4e-4b6e-8bf9-\
179cac885513"],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox["V", 
   RowBox[{"[", 
    RowBox[{"2", ",", "0"}], "]"}]], 
  TraditionalForm]],ExpressionUUID->"afe00089-c156-4842-b21c-2aebc08e4798"]], \
"Section",
 CellChangeTimes->{{3.756470669566337*^9, 3.756470675882063*^9}, {
  3.819701298661942*^9, 3.8197012986646843`*^9}, {3.8197036518412037`*^9, 
  3.819703651995129*^9}},ExpressionUUID->"7101a44e-a2d6-452d-befc-\
63fdb1904b18"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"V20qprimeqprimebarq11", "=", 
    RowBox[{"cqqbarg11", " ", "CF", " ", "R20qprimeqprimebarq"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"R20qprimeqprimebarq", "=", 
    RowBox[{
     RowBox[{"V20qprimeqprimebarq", "[", "5", "]"}], "+", 
     RowBox[{
      RowBox[{"V20qprimeqprimebarq", "[", "1", "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "zb"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"V20qprimeqprimebarq", "[", "2", "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "u"}], ")"}], "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "zb"}], ")"}]}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"V20qprimeqprimebarq", "[", "3", "]"}], "*", 
      RowBox[{"Log", "[", "zb", "]"}]}], "+", 
     RowBox[{
      RowBox[{"V20qprimeqprimebarq", "[", "4", "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"u", "-", 
        RowBox[{"u", "*", "zb"}]}], "]"}]}]}]}], ";"}], "\[IndentingNewLine]",
   "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"V20qprimeqprimebarq", "[", "1", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"zb", "^", "2"}]}], ")"}], "/", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "zb"}], ")"}], "^", "2"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"2", "*", "u", "*", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"zb", "^", "2"}]}], ")"}]}], ")"}], "/", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "zb"}], ")"}], "^", "2"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"2", "*", 
       RowBox[{"u", "^", "2"}], "*", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"zb", "^", "2"}]}], ")"}]}], ")"}], "/", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "zb"}], ")"}], "^", "2"}]}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"V20qprimeqprimebarq", "[", "2", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"zb", "^", "2"}]}], ")"}]}], "/", 
     RowBox[{"(", 
      RowBox[{"2", "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "zb"}], ")"}], "^", "2"}]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"u", "*", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"zb", "^", "2"}]}], ")"}]}], ")"}], "/", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "zb"}], ")"}], "^", "2"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"u", "^", "2"}], "*", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"zb", "^", "2"}]}], ")"}]}], ")"}], "/", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "zb"}], ")"}], "^", "2"}]}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"V20qprimeqprimebarq", "[", "3", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"zb", "^", "2"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"2", "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "zb"}], ")"}], "^", "2"}]}], ")"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"u", "*", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"zb", "^", "2"}]}], ")"}]}], ")"}], "/", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "zb"}], ")"}], "^", "2"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"u", "^", "2"}], "*", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"zb", "^", "2"}]}], ")"}]}], ")"}], "/", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "zb"}], ")"}], "^", "2"}]}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"V20qprimeqprimebarq", "[", "4", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"zb", "^", "2"}]}], ")"}]}], "/", 
     RowBox[{"(", 
      RowBox[{"2", "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "zb"}], ")"}], "^", "2"}]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"u", "*", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"zb", "^", "2"}]}], ")"}]}], ")"}], "/", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "zb"}], ")"}], "^", "2"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"u", "^", "2"}], "*", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"zb", "^", "2"}]}], ")"}]}], ")"}], "/", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "zb"}], ")"}], "^", "2"}]}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"V20qprimeqprimebarq", "[", "5", "]"}], "=", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{"(", 
      RowBox[{"zb", "/", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "zb"}], ")"}], "^", "2"}]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"6", "*", "u", "*", "zb"}], ")"}], "/", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "zb"}], ")"}], "^", "2"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"6", "*", 
       RowBox[{"u", "^", "2"}], "*", "zb"}], ")"}], "/", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "zb"}], ")"}], "^", "2"}]}]}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.82012026947859*^9, 3.820120299535001*^9}, {
   3.820120523329672*^9, 3.820120526812213*^9}, {3.820120577434696*^9, 
   3.8201205992724657`*^9}, {3.820120680876532*^9, 3.8201206912934713`*^9}, {
   3.820120906864489*^9, 3.820120908323634*^9}, {3.820120957573061*^9, 
   3.8201209760314913`*^9}, {3.820121054009733*^9, 3.820121099231765*^9}, {
   3.820121328125152*^9, 3.8201213309738483`*^9}, {3.820121377885694*^9, 
   3.820121379302149*^9}, {3.820121535795084*^9, 3.8201215465521307`*^9}, {
   3.8201221018065023`*^9, 3.820122111525092*^9}, 3.820122167776895*^9, {
   3.820122251640008*^9, 3.82012227003937*^9}, {3.820122454268429*^9, 
   3.820122454730555*^9}, 3.820122830616312*^9, {3.820127309394638*^9, 
   3.820127313919335*^9}, {3.820127655697727*^9, 3.820127659916954*^9}, {
   3.820127699461709*^9, 3.8201277022814074`*^9}, {3.820127737119529*^9, 
   3.8201277429643707`*^9}, {3.821434781882715*^9, 3.8214347843691072`*^9}, 
   3.821442121420372*^9, {3.821442171819943*^9, 3.821442189574078*^9}, {
   3.829537085491383*^9, 
   3.8295370872369747`*^9}},ExpressionUUID->"ab740a4f-cfa4-4a9e-8c25-\
71affad3f19f"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox["V", 
   RowBox[{"[", 
    RowBox[{"2", ",", "1"}], "]"}]], 
  TraditionalForm]],ExpressionUUID->"4c8e7e31-c1b1-4601-a81f-17f230b9e817"]], \
"Section",
 CellChangeTimes->{{3.756470669566337*^9, 3.756470675882063*^9}, {
  3.819701298661942*^9, 3.8197012986646843`*^9}, {3.8197036518412037`*^9, 
  3.819703651995129*^9}, {3.820121308241599*^9, 
  3.820121308321888*^9}},ExpressionUUID->"e8a73e01-71c9-4a16-b24d-\
9282a4e351b2"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"V21qprimeqprimebarq11", "=", 
    RowBox[{"cqqbarg11", " ", "CF", " ", "R21qprimeqprimebarq"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"R21qprimeqprimebarq", "=", 
    RowBox[{"V21qprimeqprimebarq", "[", "1", "]"}]}], ";"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"V21qprimeqprimebarq", "[", "1", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"zb", "^", "2"}]}], ")"}]}], "/", 
     RowBox[{"(", 
      RowBox[{"2", "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "zb"}], ")"}], "^", "2"}]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"u", "*", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"zb", "^", "2"}]}], ")"}]}], ")"}], "/", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "zb"}], ")"}], "^", "2"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"u", "^", "2"}], "*", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"zb", "^", "2"}]}], ")"}]}], ")"}], "/", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "zb"}], ")"}], "^", "2"}]}]}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.8201216112218647`*^9, 3.8201216693274403`*^9}, {
   3.820122118797721*^9, 3.820122134131515*^9}, 3.820122176966613*^9, {
   3.820122207096896*^9, 3.820122213240007*^9}, {3.820122279186891*^9, 
   3.820122279741227*^9}, {3.820122456825735*^9, 3.820122457042211*^9}, 
   3.820122833432064*^9, {3.8201273144270897`*^9, 3.8201273151275797`*^9}, {
   3.820127743663752*^9, 3.8201277453419237`*^9}, {3.821434789714085*^9, 
   3.8214347937361927`*^9}, {3.8214422066991367`*^9, 3.82144222832782*^9}, {
   3.82953709208171*^9, 
   3.829537094580656*^9}},ExpressionUUID->"0feb7aa8-49d4-4823-8f5b-\
d98079922a5e"]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["Octet", "Subchapter",
 CellChangeTimes->{{3.820120256299348*^9, 3.820120257322384*^9}, {
  3.820120626996364*^9, 
  3.820120627651492*^9}},ExpressionUUID->"59300540-196e-4159-836e-\
2cd5433de726"],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox["V", 
   RowBox[{"[", 
    RowBox[{"2", ",", "0"}], "]"}]], 
  TraditionalForm]],ExpressionUUID->"dc473b36-0d18-4c27-910c-046abdc4dc0d"]], \
"Section",
 CellChangeTimes->{{3.756470669566337*^9, 3.756470675882063*^9}, {
  3.819701298661942*^9, 3.8197012986646843`*^9}, {3.8197036518412037`*^9, 
  3.819703651995129*^9}},ExpressionUUID->"6567e694-dc9d-4a09-a379-\
49f1461920c9"],

Cell[BoxData[
 RowBox[{
  RowBox[{"V20qprimeqprimebarq88", "=", 
   RowBox[{"cqqbarg88", " ", "CF", " ", "R20qprimeqprimebarq"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.82012026947859*^9, 3.820120299535001*^9}, {
   3.820120523329672*^9, 3.820120526812213*^9}, {3.820120577434696*^9, 
   3.8201205992724657`*^9}, {3.820120680876532*^9, 3.8201206912934713`*^9}, {
   3.820120906864489*^9, 3.820120908323634*^9}, {3.820120957573061*^9, 
   3.8201209760314913`*^9}, {3.820121054009733*^9, 3.820121099231765*^9}, {
   3.820121328125152*^9, 3.8201213309738483`*^9}, {3.820121377885694*^9, 
   3.820121379302149*^9}, {3.820121535795084*^9, 3.8201215465521307`*^9}, {
   3.82012171348232*^9, 3.820121727052931*^9}, {3.8201221249807453`*^9, 
   3.8201221268065147`*^9}, {3.820122458905471*^9, 3.820122459121622*^9}, 
   3.820122836039822*^9, {3.820127746775036*^9, 3.820127747239959*^9}, {
   3.82953710246154*^9, 
   3.8295371039881077`*^9}},ExpressionUUID->"2cffb8e0-52b3-40ee-8d7d-\
bed3c9ddaeca"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox["V", 
   RowBox[{"[", 
    RowBox[{"2", ",", "1"}], "]"}]], 
  TraditionalForm]],ExpressionUUID->"4bb9c621-1584-4bfd-a60e-f34525af5ab7"]], \
"Section",
 CellChangeTimes->{{3.756470669566337*^9, 3.756470675882063*^9}, {
  3.819701298661942*^9, 3.8197012986646843`*^9}, {3.8197036518412037`*^9, 
  3.819703651995129*^9}, {3.820121308241599*^9, 
  3.820121308321888*^9}},ExpressionUUID->"e5033d83-c4a1-4bd5-9800-\
82be3b350433"],

Cell[BoxData[
 RowBox[{
  RowBox[{"V21qprimeqprimebarq88", "=", 
   RowBox[{"cqqbarg88", " ", "CF", " ", "R21qprimeqprimebarq"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.8201216112218647`*^9, 3.8201216693274403`*^9}, {
   3.820121715845625*^9, 3.82012173618081*^9}, {3.820122127426469*^9, 
   3.820122129185714*^9}, {3.820122460385222*^9, 3.8201224608738737`*^9}, 
   3.820122837655594*^9, {3.820127747734456*^9, 3.820127749114461*^9}, {
   3.829537106896378*^9, 
   3.8295371081880417`*^9}},ExpressionUUID->"158a8527-f271-4a84-9b09-\
4c2b63b33c45"]
}, Closed]]
}, Closed]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1920, 1155},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
Background->GrayLevel[1],
FrontEndVersion->"12.1 for Mac OS X x86 (64-bit) (March 18, 2020)",
StyleDefinitions->Notebook[{
   Cell[
    StyleData[StyleDefinitions -> "Default.nb"]], 
   Cell[
    StyleData["Title"], FontFamily -> "Helvetica", FontSize -> 44, FontWeight -> 
    "Plain", FontSlant -> "Plain", FontColor -> RGBColor[1., 0.4, 0.4]], 
   Cell[
    StyleData["Chapter"], FontColor -> RGBColor[1., 0.8, 0.4]], 
   Cell[
    StyleData["Subchapter"], CellDingbat -> None, FontColor -> 
    RGBColor[0.4, 0.4, 0.4]], 
   Cell[
    StyleData["Section"], FontColor -> 
    RGBColor[0.5019607843137255, 0.5019607843137255, 0.5019607843137255]], 
   Cell[
    StyleData["Subsection"], FontColor -> RGBColor[0.8, 0.8, 0.8]], 
   Cell[
    StyleData["Input"], FontFamily -> "Helvetica Neue", FontSize -> 13, 
    FontWeight -> "Plain", FontSlant -> "Plain", Background -> 
    RGBColor[0.9768520637827115, 0.9768520637827115, 0.9768520637827115]], 
   Cell[
    StyleData["Output"], FontFamily -> "Helvetica Neue", FontSize -> 13, 
    FontWeight -> "Plain", FontSlant -> "Plain", Background -> 
    RGBColor[0.9398031586175326, 0.979995422293431, 0.9387045090409705]], 
   Cell[
    StyleData["Subsubsection"], FontFamily -> "Helvetica Neue", FontSize -> 
    14, FontWeight -> "Plain", FontSlant -> "Plain", FontColor -> 
    RGBColor[0.9019607843137255, 0.9019607843137255, 0.9019607843137255]]}, 
  Visible -> False, FrontEndVersion -> 
  "12.1 for Mac OS X x86 (64-bit) (March 18, 2020)", StyleDefinitions -> 
  "PrivateStylesheetFormatting.nb"],
ExpressionUUID->"6bdd32bc-67b3-4946-a7a9-888a653d1060"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[400, 13, 631, 10, 182, "Text",ExpressionUUID->"1b239954-a9c0-4dd7-b48b-358b8483c51b"],
Cell[CellGroupData[{
Cell[1056, 27, 156, 3, 85, "Title",ExpressionUUID->"5ef78a79-966f-4ff4-bedf-3dae9915e100"],
Cell[1215, 32, 5586, 141, 415, "Text",ExpressionUUID->"1fe58094-2f3c-4c93-913b-0ef4c368addb"]
}, Open  ]],
Cell[CellGroupData[{
Cell[6838, 178, 168, 3, 85, "Title",ExpressionUUID->"cd0e4191-3466-46b8-b3cf-b9202193d187"],
Cell[7009, 183, 225, 5, 35, "Text",ExpressionUUID->"cfa38f24-07d5-448e-9c06-b2707ea896df"],
Cell[7237, 190, 1195, 34, 194, "Input",ExpressionUUID->"dbf4396f-553f-48f2-acd7-122ea56cdb8f"],
Cell[8435, 226, 504, 13, 68, "Input",ExpressionUUID->"b91b7aab-5ec1-4801-8bd9-6124af70a289"],
Cell[8942, 241, 615, 19, 89, "Input",ExpressionUUID->"ab4fc07a-33e2-4f24-abae-660f470f1ee9"]
}, Open  ]],
Cell[CellGroupData[{
Cell[9594, 265, 143, 3, 85, "Title",ExpressionUUID->"45273f4b-cc0b-4c36-8c3b-790ebbea2670"],
Cell[9740, 270, 260, 6, 35, "Text",ExpressionUUID->"e859295b-a2ed-457d-9244-293b7ecfa5fc"],
Cell[CellGroupData[{
Cell[10025, 280, 173, 3, 69, "Chapter",ExpressionUUID->"31f38ec1-2d30-4472-b37c-b3d64d5e484d"],
Cell[10201, 285, 257, 6, 35, "Text",ExpressionUUID->"b1a07565-0868-4320-917f-c90a38ed6a52"],
Cell[10461, 293, 701, 19, 131, "Input",ExpressionUUID->"3970a6a8-b302-42e4-b1f7-292069cc2736"]
}, Open  ]],
Cell[CellGroupData[{
Cell[11199, 317, 368, 11, 69, "Chapter",ExpressionUUID->"92c2ec94-f725-42ec-a2fa-5d5951f23460"],
Cell[11570, 330, 654, 16, 37, "Text",ExpressionUUID->"dbfd0b55-8766-4f1a-b931-377b7336a23c"],
Cell[12227, 348, 1350, 43, 131, "Input",ExpressionUUID->"5fd17b1d-4739-42c6-a5b9-6be50343d838"],
Cell[13580, 393, 408, 8, 35, "Text",ExpressionUUID->"cab46fe3-9a98-4eca-a486-0b06f8bc32a8"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[14037, 407, 407, 9, 84, "Title",ExpressionUUID->"0a91e6c8-e2f3-4d00-840f-fa9e9369cb92"],
Cell[14447, 418, 497, 9, 35, "Text",ExpressionUUID->"cb0aa616-6750-4023-be58-9cedf8af6446"],
Cell[14947, 429, 802, 13, 58, "Text",ExpressionUUID->"24128b17-73e7-4729-9ead-61e25a13a306"],
Cell[15752, 444, 222, 6, 58, "Text",ExpressionUUID->"662fc795-1531-4ad4-ab61-a085e1f34ddf"],
Cell[15977, 452, 947, 16, 58, "Text",ExpressionUUID->"89eef9eb-eb71-40bc-89e3-d3eb202b1e70"],
Cell[16927, 470, 159, 3, 35, "Text",ExpressionUUID->"de7d053c-4493-4bbe-a617-2d69063ab7ec"],
Cell[17089, 475, 307, 10, 127, "Text",ExpressionUUID->"c77cca7e-046d-4a9a-a7e0-b6541057da95"],
Cell[17399, 487, 143, 3, 35, "Text",ExpressionUUID->"4b3f5d70-3b50-42cb-8152-c5ae25864ed4"],
Cell[17545, 492, 348, 12, 173, "Text",ExpressionUUID->"a5e2b774-d514-43d7-a735-e7806acd3b9b"],
Cell[CellGroupData[{
Cell[17918, 508, 229, 4, 69, "Chapter",ExpressionUUID->"ec569c7b-fe6a-44f9-b485-12efe268fa3e"],
Cell[CellGroupData[{
Cell[18172, 516, 388, 10, 65, "Subchapter",ExpressionUUID->"57d12b3d-6a6c-4a4e-9fe8-a8b14540e3e4"],
Cell[18563, 528, 35215, 1144, 693, "Input",ExpressionUUID->"b78da5e4-1514-41aa-a7c6-4dfb69578794"]
}, Closed]],
Cell[CellGroupData[{
Cell[53815, 1677, 432, 10, 49, "Subchapter",ExpressionUUID->"563ad240-d019-4c20-8896-1504791f1214"],
Cell[54250, 1689, 9653, 286, 367, "Input",ExpressionUUID->"4db28faa-7b31-42b6-be4f-283b5fae65f0"]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[63952, 1981, 289, 5, 58, "Chapter",ExpressionUUID->"658a0b28-0466-4f1b-846d-3ace6307c1ee"],
Cell[CellGroupData[{
Cell[64266, 1990, 388, 10, 65, "Subchapter",ExpressionUUID->"4b3e522f-02b2-4673-849c-eb9d615ee161"],
Cell[64657, 2002, 28364, 917, 499, "Input",ExpressionUUID->"911c0d2d-a0aa-4abc-8d54-5460a1e0afaf"]
}, Open  ]],
Cell[CellGroupData[{
Cell[93058, 2924, 432, 10, 65, "Subchapter",ExpressionUUID->"e9118fd9-ef89-4a35-a75d-8b476a0969ac"],
Cell[93493, 2936, 6847, 196, 261, "Input",ExpressionUUID->"217a9207-4d4d-40d7-bdbd-a5caa3f347bb"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[100389, 3138, 312, 5, 58, "Chapter",ExpressionUUID->"7798f1c9-9257-4724-a07e-6915a3124f71"],
Cell[CellGroupData[{
Cell[100726, 3147, 388, 10, 65, "Subchapter",ExpressionUUID->"630fd8d2-5763-4908-b2fd-a0bf8a51591d"],
Cell[101117, 3159, 1502, 24, 46, "Input",ExpressionUUID->"20b1da5e-b55e-4014-9b14-b6dea05e3ce5"]
}, Open  ]],
Cell[CellGroupData[{
Cell[102656, 3188, 432, 10, 65, "Subchapter",ExpressionUUID->"d1fc4602-7cd3-4645-9744-d8dc1e2b99bc"],
Cell[103091, 3200, 1426, 23, 46, "Input",ExpressionUUID->"1f9eb34c-bd38-4ea8-90e1-3c915e299415"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[104566, 3229, 362, 6, 58, "Chapter",ExpressionUUID->"cce8c659-dae9-49fb-8011-decb6f714a3c"],
Cell[CellGroupData[{
Cell[104953, 3239, 388, 10, 65, "Subchapter",ExpressionUUID->"b2a45ac5-ee82-4695-8d0e-bc0e49acf75e"],
Cell[105344, 3251, 1436, 22, 46, "Input",ExpressionUUID->"595aba11-8b8a-46d3-b048-987576f5b6fd"]
}, Open  ]],
Cell[CellGroupData[{
Cell[106817, 3278, 432, 10, 65, "Subchapter",ExpressionUUID->"3449bc8e-6698-4822-8946-0e8ad7b0f1a6"],
Cell[107252, 3290, 1362, 21, 46, "Input",ExpressionUUID->"c81a2424-52ad-4b43-aa00-61dc3a144959"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[108663, 3317, 359, 6, 58, "Chapter",ExpressionUUID->"117d9c1c-ed22-4a61-a398-7345a3bb0b62"],
Cell[CellGroupData[{
Cell[109047, 3327, 388, 10, 65, "Subchapter",ExpressionUUID->"1174e4d5-149b-4115-b0ac-c90636aeea3d"],
Cell[109438, 3339, 1436, 22, 46, "Input",ExpressionUUID->"0220721a-dad8-4e7d-a427-79949c7b87bc"]
}, Open  ]],
Cell[CellGroupData[{
Cell[110911, 3366, 432, 10, 65, "Subchapter",ExpressionUUID->"9f2f0f38-94af-4894-a836-8f80e7b02616"],
Cell[111346, 3378, 1362, 21, 46, "Input",ExpressionUUID->"f9527f2e-4615-4810-95fd-69e90fe9b017"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[112757, 3405, 563, 14, 58, "Chapter",ExpressionUUID->"ff5c70f2-7191-4e22-b981-f9ce3000f200",
 InitializationCell->True],
Cell[CellGroupData[{
Cell[113345, 3423, 388, 10, 65, "Subchapter",ExpressionUUID->"2a14416f-5071-4a4f-a85c-c37863b99893"],
Cell[113736, 3435, 1561, 23, 46, "Input",ExpressionUUID->"87505236-3acf-4312-bd99-acc4bc1fd102"]
}, Open  ]],
Cell[CellGroupData[{
Cell[115334, 3463, 432, 10, 65, "Subchapter",ExpressionUUID->"d5520faa-2194-43b7-8ed8-0fb65a8a46ef"],
Cell[115769, 3475, 1484, 22, 46, "Input",ExpressionUUID->"06361e10-78a5-44d7-bcc9-2eac6e0d50c5"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[117302, 3503, 569, 15, 58, "Chapter",ExpressionUUID->"d6a58ebb-8d2d-49d7-8abb-03b251826b0c",
 InitializationCell->True],
Cell[CellGroupData[{
Cell[117896, 3522, 388, 10, 65, "Subchapter",ExpressionUUID->"8d1251fe-145e-4d29-b1af-e37e4e212f64"],
Cell[118287, 3534, 1562, 23, 46, "Input",ExpressionUUID->"569c170d-af15-4225-8c87-2c04d7a1ebaa"]
}, Open  ]],
Cell[CellGroupData[{
Cell[119886, 3562, 432, 10, 65, "Subchapter",ExpressionUUID->"287c37d1-39c5-41e8-a8c2-e2bdca74a7ea"],
Cell[120321, 3574, 1484, 22, 46, "Input",ExpressionUUID->"0951bd10-c2ef-42cf-aad2-872a5b539a1c"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[121854, 3602, 406, 6, 58, "Chapter",ExpressionUUID->"eb0e78c0-c7d8-403d-b7ed-253d1bd8bb5d"],
Cell[CellGroupData[{
Cell[122285, 3612, 388, 10, 65, "Subchapter",ExpressionUUID->"0d31c21c-6e85-44c8-8d43-e0de4d17b9dd"],
Cell[122676, 3624, 34566, 1111, 591, "Input",ExpressionUUID->"1579df1e-9db2-40d5-9448-f7e2d4c9fb2b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[157279, 4740, 432, 10, 65, "Subchapter",ExpressionUUID->"efe3b104-3e05-4326-9fce-706f255e0e07"],
Cell[157714, 4752, 10489, 317, 284, "Input",ExpressionUUID->"5712f150-7a3d-42ca-9fd7-87131cf2f7fb"]
}, Open  ]]
}, Closed]]
}, Open  ]],
Cell[CellGroupData[{
Cell[168264, 5076, 427, 10, 84, "Title",ExpressionUUID->"973df647-ce8c-42f6-aff0-e9c93ca4fb48"],
Cell[168694, 5088, 545, 9, 35, "Text",ExpressionUUID->"21097345-39ce-4297-b34f-6ee0099a3e06"],
Cell[169242, 5099, 898, 15, 58, "Text",ExpressionUUID->"6da37bc8-7293-4294-a2b5-74bc828aabff"],
Cell[170143, 5116, 222, 6, 58, "Text",ExpressionUUID->"2a0dce98-222e-4912-9167-287ccc40a5cd"],
Cell[170368, 5124, 1065, 17, 58, "Text",ExpressionUUID->"a3c18481-3d78-4c0c-bc25-233491401711"],
Cell[171436, 5143, 159, 3, 35, "Text",ExpressionUUID->"9a58d54a-b88c-4375-8f40-5e3445ffb551"],
Cell[171598, 5148, 290, 8, 81, "Text",ExpressionUUID->"aafe7cd7-808e-47cd-89f0-dc31efd35352"],
Cell[171891, 5158, 147, 3, 35, "Text",ExpressionUUID->"3d70e348-1d00-4d0d-8b5c-e335ae220521"],
Cell[172041, 5163, 363, 10, 127, "Text",ExpressionUUID->"95da9083-f81e-4c48-a125-ad2d893127cb"],
Cell[CellGroupData[{
Cell[172429, 5177, 207, 4, 69, "Chapter",ExpressionUUID->"d935bdde-c9f3-43c6-99c9-22a6afa11e8f"],
Cell[CellGroupData[{
Cell[172661, 5185, 434, 10, 65, "Subchapter",ExpressionUUID->"0a70d578-ed50-4fbb-a081-8e09cdd9dad4"],
Cell[173098, 5197, 21135, 686, 704, "Input",ExpressionUUID->"f1d6f893-9cea-4179-b284-cb0c19762c49"]
}, Closed]],
Cell[CellGroupData[{
Cell[194270, 5888, 389, 10, 49, "Subchapter",ExpressionUUID->"3d4b5211-a7c8-4679-b6ea-2310e5142f8f"],
Cell[194662, 5900, 6882, 190, 387, "Input",ExpressionUUID->"c153e02b-2c72-4bbd-88ce-d48d41063f69"]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[201593, 6096, 205, 4, 58, "Chapter",ExpressionUUID->"208a81dc-8bc6-4d6a-8301-46e15306b1c9"],
Cell[CellGroupData[{
Cell[201823, 6104, 434, 10, 65, "Subchapter",ExpressionUUID->"9c86baf7-b470-4e7a-841b-51a443856699"],
Cell[202260, 6116, 20642, 676, 405, "Input",ExpressionUUID->"57efb56f-18e3-4726-8818-c5c530e7f4af"]
}, Closed]],
Cell[CellGroupData[{
Cell[222939, 6797, 389, 10, 49, "Subchapter",ExpressionUUID->"73832d73-53ce-4b43-a7ab-dfe2278b1e8f"],
Cell[223331, 6809, 6064, 162, 261, "Input",ExpressionUUID->"0e0f436f-cb0b-4286-bbc0-25296d7dedd8"]
}, Closed]]
}, Closed]]
}, Open  ]],
Cell[CellGroupData[{
Cell[229456, 6978, 411, 9, 84, "Title",ExpressionUUID->"f35acb58-457f-4c93-96f8-bd57b96adca1"],
Cell[229870, 6989, 589, 10, 35, "Text",ExpressionUUID->"3a10415c-5475-47ce-8a72-4a93a096035b"],
Cell[230462, 7001, 1048, 17, 58, "Text",ExpressionUUID->"094c6f88-e3ed-420d-9d76-8a851fc9f94e"],
Cell[231513, 7020, 221, 6, 58, "Text",ExpressionUUID->"5de27f39-1c32-4489-b30b-12daa2d8e45e"],
Cell[231737, 7028, 1144, 19, 58, "Text",ExpressionUUID->"fd4ecce1-b8b6-42f7-b8a2-64349b305d6b"],
Cell[232884, 7049, 161, 3, 35, "Text",ExpressionUUID->"e840b068-b177-491e-a222-62aa6d4719e8"],
Cell[233048, 7054, 443, 11, 127, "Text",ExpressionUUID->"4c614687-e297-44e1-97da-b03f18d382b7"],
Cell[233494, 7067, 144, 3, 35, "Text",ExpressionUUID->"54b74dee-3971-456a-a59f-e2a186eab7ba"],
Cell[233641, 7072, 403, 12, 173, "Text",ExpressionUUID->"d38b5f01-1db7-4a4f-a8c2-7917d35641b3"],
Cell[CellGroupData[{
Cell[234069, 7088, 207, 4, 69, "Chapter",ExpressionUUID->"6f243536-72f2-4ff8-970a-fc535bd807bb"],
Cell[CellGroupData[{
Cell[234301, 7096, 434, 10, 65, "Subchapter",ExpressionUUID->"c22cf58a-0321-4d5c-96f8-7602f077d65c"],
Cell[234738, 7108, 26022, 850, 809, "Input",ExpressionUUID->"82102f3c-3016-4fce-a3af-7fa28bf8e22d"]
}, Closed]],
Cell[CellGroupData[{
Cell[260797, 7963, 389, 10, 49, "Subchapter",ExpressionUUID->"6b2708fa-4efc-4a1a-8536-aa3f240393da"],
Cell[261189, 7975, 7169, 202, 448, "Input",ExpressionUUID->"900a543f-a64e-493b-82ed-45803d437637"]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[268407, 8183, 309, 5, 58, "Chapter",ExpressionUUID->"308a1064-3799-4567-97dc-7f1bc469dcb4"],
Cell[CellGroupData[{
Cell[268741, 8192, 434, 10, 65, "Subchapter",ExpressionUUID->"2a2c7362-40b5-4975-bfbb-c434292dbeae"],
Cell[269178, 8204, 16588, 517, 338, "Input",ExpressionUUID->"13a41bc3-7e2d-4e0d-a658-664e77036a64"]
}, Closed]],
Cell[CellGroupData[{
Cell[285803, 8726, 389, 10, 49, "Subchapter",ExpressionUUID->"e8f787b5-d49f-4d0c-824a-df42211c2268"],
Cell[286195, 8738, 5480, 140, 238, "Input",ExpressionUUID->"fdb3552a-bedd-4b31-ad45-b56019be8864"]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[291724, 8884, 359, 6, 58, "Chapter",ExpressionUUID->"566ec5a7-872e-4a6b-a92c-692fdb236b12"],
Cell[CellGroupData[{
Cell[292108, 8894, 434, 10, 65, "Subchapter",ExpressionUUID->"3b7d0de3-eedd-4e0c-b076-67c31dddab19"],
Cell[292545, 8906, 1724, 27, 46, "Input",ExpressionUUID->"b9d25664-3023-466b-9d01-75af80fffb76"]
}, Closed]],
Cell[CellGroupData[{
Cell[294306, 8938, 389, 10, 49, "Subchapter",ExpressionUUID->"399586cc-f820-4103-9f53-7b51d7a80da8"],
Cell[294698, 8950, 1748, 27, 46, "Input",ExpressionUUID->"7b8ae4ac-f26f-465c-a08c-b5b3ece0f3b8"]
}, Closed]]
}, Closed]]
}, Open  ]],
Cell[CellGroupData[{
Cell[296507, 8984, 454, 10, 84, "Title",ExpressionUUID->"9862f148-1635-4363-bdee-c2df0a162458"],
Cell[296964, 8996, 648, 11, 35, "Text",ExpressionUUID->"b58f7b12-07c8-424f-a377-bddda5f8df8e"],
Cell[297615, 9009, 901, 14, 58, "Text",ExpressionUUID->"75f79edf-4d9f-470b-88c5-a17bf6b05bc9"],
Cell[298519, 9025, 248, 7, 58, "Text",ExpressionUUID->"f3209c5d-8742-4d7b-b841-d699e6f1b910"],
Cell[298770, 9034, 253, 8, 81, "Text",ExpressionUUID->"69dfe7ed-8f17-4e35-bef8-09f62d3a3d78"],
Cell[299026, 9044, 161, 3, 35, "Text",ExpressionUUID->"fb2bdbc1-12a6-4a6f-bdc6-fb600fe94e37"],
Cell[299190, 9049, 222, 4, 35, "Text",ExpressionUUID->"28df1fc3-c965-473b-a6df-04e229d4d0bd"],
Cell[299415, 9055, 145, 3, 35, "Text",ExpressionUUID->"16391a21-71a9-4ea4-9780-7a58f428b507"],
Cell[299563, 9060, 220, 4, 35, "Text",ExpressionUUID->"8bef106e-ec9d-4d52-807f-a51f2d9d90a0"],
Cell[CellGroupData[{
Cell[299808, 9068, 205, 4, 69, "Chapter",ExpressionUUID->"1377a119-c881-4d17-b83f-5e7d111bdebc"],
Cell[CellGroupData[{
Cell[300038, 9076, 434, 10, 65, "Subchapter",ExpressionUUID->"e5cb1b9b-5731-4d13-a841-f63697d98691"],
Cell[300475, 9088, 21043, 676, 492, "Input",ExpressionUUID->"ee6e1458-aaa6-4d66-a559-66441f68c642"]
}, Closed]],
Cell[CellGroupData[{
Cell[321555, 9769, 389, 10, 49, "Subchapter",ExpressionUUID->"6ae3ec67-4497-4581-ab2b-27afa0448b26"],
Cell[321947, 9781, 5559, 149, 239, "Input",ExpressionUUID->"ffba6a01-1bbe-4878-a285-90d118b6c91e"]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[327555, 9936, 309, 5, 58, "Chapter",ExpressionUUID->"b0f21acd-a917-40a9-b680-ca1fdfd5cc15"],
Cell[CellGroupData[{
Cell[327889, 9945, 434, 10, 65, "Subchapter",ExpressionUUID->"a9e322dc-582a-45e5-8bb3-8fc4b3812d49"],
Cell[328326, 9957, 17012, 537, 384, "Input",ExpressionUUID->"d64109f6-a2be-491a-8cf8-e359fd17cf0b"]
}, Closed]],
Cell[CellGroupData[{
Cell[345375, 10499, 389, 10, 49, "Subchapter",ExpressionUUID->"8c73ee86-2acd-4801-a041-1581b7caec9c"],
Cell[345767, 10511, 4533, 116, 177, "Input",ExpressionUUID->"027b88f0-b18e-4c7e-a98d-de179a5dd879"]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[350349, 10633, 359, 6, 58, "Chapter",ExpressionUUID->"617908dd-59f6-41e1-ac65-58fd5690a28e"],
Cell[CellGroupData[{
Cell[350733, 10643, 434, 10, 65, "Subchapter",ExpressionUUID->"e625310c-eeb0-4346-b3fc-e829e64b138a"],
Cell[351170, 10655, 1770, 27, 46, "Input",ExpressionUUID->"29d4c6f9-9d7f-4daf-a0ab-24b3d5fca3d7"]
}, Closed]],
Cell[CellGroupData[{
Cell[352977, 10687, 389, 10, 49, "Subchapter",ExpressionUUID->"43f03148-8c77-4e98-a509-6cad47fb4fa8"],
Cell[353369, 10699, 1799, 28, 46, "Input",ExpressionUUID->"a7b67591-a84b-493c-b9d7-4301d8ec24bf"]
}, Closed]]
}, Closed]]
}, Open  ]],
Cell[CellGroupData[{
Cell[355229, 10734, 453, 10, 84, "Title",ExpressionUUID->"a2a7abc8-4657-41ad-a06f-f9cab43011cf"],
Cell[355685, 10746, 645, 11, 35, "Text",ExpressionUUID->"d907422a-d81f-415e-ae8d-7bcf25cee988"],
Cell[356333, 10759, 1027, 16, 58, "Text",ExpressionUUID->"db4187eb-fa42-4332-80ad-5cbd2ee7e369"],
Cell[357363, 10777, 328, 5, 35, "Text",ExpressionUUID->"fa1fd93f-1237-4e33-ae62-1540204e6301"],
Cell[357694, 10784, 785, 26, 110, "Input",ExpressionUUID->"5c4cef24-f51a-4dea-af72-7b088a7bf93e"],
Cell[358482, 10812, 196, 6, 58, "Text",ExpressionUUID->"babf34df-496f-42be-982a-53fbd56a7dc5"],
Cell[358681, 10820, 252, 8, 81, "Text",ExpressionUUID->"c7df9243-cc65-497e-b8c2-29a37194f434"],
Cell[358936, 10830, 161, 3, 35, "Text",ExpressionUUID->"c756f744-5ba0-4b7c-85dc-b44c517ee388"],
Cell[359100, 10835, 242, 6, 35, "Text",ExpressionUUID->"bf6af261-6166-421e-aa70-b07aa938c82e"],
Cell[359345, 10843, 145, 3, 35, "Text",ExpressionUUID->"2dda7c45-7f53-4d19-a889-c3aad2bb7044"],
Cell[359493, 10848, 242, 6, 35, "Text",ExpressionUUID->"ed9ce870-75a0-4725-9c81-53965cb0c759"],
Cell[359738, 10856, 270, 7, 58, "Text",ExpressionUUID->"4284c7e2-96aa-4be4-9e28-74935f2c264e"],
Cell[360011, 10865, 1015, 16, 58, "Text",ExpressionUUID->"551a87bc-fa05-4004-bbd2-c73efc07750b"],
Cell[361029, 10883, 176, 3, 35, "Text",ExpressionUUID->"09b23d73-1abe-4146-844e-17b662515386"],
Cell[361208, 10888, 405, 12, 46, "Input",ExpressionUUID->"09fc235b-040a-4150-9ace-15431e53bb38"],
Cell[CellGroupData[{
Cell[361638, 10904, 204, 4, 69, "Chapter",ExpressionUUID->"d357645f-1170-413e-ad99-534ab1fc2f57"],
Cell[CellGroupData[{
Cell[361867, 10912, 434, 10, 65, "Subchapter",ExpressionUUID->"a8abbfb6-e1d3-427f-a706-4879fb04c898"],
Cell[362304, 10924, 20602, 667, 492, "Input",ExpressionUUID->"64718409-38ee-46a8-b048-3ab736adb969"]
}, Closed]],
Cell[CellGroupData[{
Cell[382943, 11596, 389, 10, 49, "Subchapter",ExpressionUUID->"2c81ee8d-db0e-46f5-8733-f34d916f5fb0"],
Cell[383335, 11608, 6261, 171, 239, "Input",ExpressionUUID->"bd93a06b-2f0f-4fe0-b121-f55678b7d3b8"]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[389645, 11785, 308, 5, 58, "Chapter",ExpressionUUID->"ad361276-e433-4246-860f-52787d1b0348"],
Cell[CellGroupData[{
Cell[389978, 11794, 434, 10, 65, "Subchapter",ExpressionUUID->"558eb037-f4b3-4833-894d-3d8a953e578f"],
Cell[390415, 11806, 2447, 40, 46, "Input",ExpressionUUID->"30bb72fd-55d9-4b84-8979-23e61388a825"]
}, Closed]],
Cell[CellGroupData[{
Cell[392899, 11851, 389, 10, 49, "Subchapter",ExpressionUUID->"5a0efd55-6e69-4fdc-86f9-909caa52932c"],
Cell[393291, 11863, 2282, 37, 46, "Input",ExpressionUUID->"cc58e791-e2ef-4d58-b34f-f5399ae3fa17"]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[395622, 11906, 359, 6, 58, "Chapter",ExpressionUUID->"48badb7f-d179-442b-86d9-ee57f1cd6457"],
Cell[CellGroupData[{
Cell[396006, 11916, 434, 10, 65, "Subchapter",ExpressionUUID->"86b9ebc9-0e92-413f-b01a-50183129a463"],
Cell[396443, 11928, 2449, 40, 46, "Input",ExpressionUUID->"35121e2e-2bd4-4706-b725-cd283877210b"]
}, Closed]],
Cell[CellGroupData[{
Cell[398929, 11973, 389, 10, 49, "Subchapter",ExpressionUUID->"8113e26e-d11f-42a1-9175-a65b7af6f860"],
Cell[399321, 11985, 2282, 37, 46, "Input",ExpressionUUID->"19738fc6-44c7-40f0-bd77-77415dfa2e07"]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[401652, 12028, 352, 6, 58, "Chapter",ExpressionUUID->"60c0552c-b438-432b-be7a-8651ac56bebb"],
Cell[CellGroupData[{
Cell[402029, 12038, 434, 10, 65, "Subchapter",ExpressionUUID->"3dd1e143-9a8f-4ee7-b3b5-d4e4692b132c"],
Cell[402466, 12050, 13362, 409, 292, "Input",ExpressionUUID->"99733e2f-2080-4cdb-bc00-f81dea4b9bcf"]
}, Closed]],
Cell[CellGroupData[{
Cell[415865, 12464, 389, 10, 49, "Subchapter",ExpressionUUID->"c3158799-efb2-48e7-be1f-576618019eac"],
Cell[416257, 12476, 3590, 76, 154, "Input",ExpressionUUID->"ddce2454-3d77-4ca4-996a-6f37907a22ee"]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[419896, 12558, 398, 6, 58, "Chapter",ExpressionUUID->"8904a460-6875-4ce0-9697-af5c450870ae"],
Cell[CellGroupData[{
Cell[420319, 12568, 434, 10, 65, "Subchapter",ExpressionUUID->"d18c94c9-66cd-4cd2-8cff-0860cc9f992b"],
Cell[420756, 12580, 2319, 34, 46, "Input",ExpressionUUID->"b7d14b54-666d-4435-94dc-8e94534cd4ac"]
}, Closed]],
Cell[CellGroupData[{
Cell[423112, 12619, 389, 10, 49, "Subchapter",ExpressionUUID->"717b6042-8d09-4814-9cc9-0d3ed2af041e"],
Cell[423504, 12631, 2155, 32, 46, "Input",ExpressionUUID->"e7edde4e-92e5-4b30-aa5d-eedf6dc5b434"]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[425708, 12669, 582, 13, 58, "Chapter",ExpressionUUID->"60d14ed0-f9d0-4037-be33-d34f437822b6"],
Cell[CellGroupData[{
Cell[426315, 12686, 434, 10, 65, "Subchapter",ExpressionUUID->"a5e4732e-4fec-4eab-8888-3a1ad6e87865"],
Cell[426752, 12698, 2246, 33, 46, "Input",ExpressionUUID->"c26c2f29-c8ea-4c76-9891-3f16de459f03"]
}, Closed]],
Cell[CellGroupData[{
Cell[429035, 12736, 389, 10, 49, "Subchapter",ExpressionUUID->"953e5e56-db3a-48d7-b077-836ed5b1868a"],
Cell[429427, 12748, 2082, 30, 46, "Input",ExpressionUUID->"15dd98fb-023f-44f4-b407-92a559757fa1"]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[431558, 12784, 584, 14, 58, "Chapter",ExpressionUUID->"faa508b6-7820-49c1-8d3f-3e7553296e1b"],
Cell[CellGroupData[{
Cell[432167, 12802, 434, 10, 65, "Subchapter",ExpressionUUID->"dd089a5f-804e-4802-994d-c1f487ae24d0"],
Cell[432604, 12814, 2248, 33, 46, "Input",ExpressionUUID->"30eeec5e-54df-412f-a5a0-e2178265ad15"]
}, Closed]],
Cell[CellGroupData[{
Cell[434889, 12852, 389, 10, 49, "Subchapter",ExpressionUUID->"1e682b7c-42df-43af-929d-5c55d7b46dc5"],
Cell[435281, 12864, 2082, 30, 46, "Input",ExpressionUUID->"bb12646a-9049-4352-bee5-3ee489428d0f"]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[437412, 12900, 482, 7, 58, "Chapter",ExpressionUUID->"16133952-388f-444f-b411-f436c2422c3c"],
Cell[CellGroupData[{
Cell[437919, 12911, 434, 10, 65, "Subchapter",ExpressionUUID->"432c7c95-b631-45d8-b85f-8c40a123609d"],
Cell[438356, 12923, 2505, 40, 46, "Input",ExpressionUUID->"e5b56bda-f685-4bef-ac31-262e1bdb8579"]
}, Closed]],
Cell[CellGroupData[{
Cell[440898, 12968, 389, 10, 49, "Subchapter",ExpressionUUID->"e21c7656-40e9-4b60-b0aa-ebe1d04f93c0"],
Cell[441290, 12980, 2340, 38, 46, "Input",ExpressionUUID->"61057a33-8b1d-4d87-a5ac-7975bd85d39c"]
}, Closed]]
}, Closed]]
}, Open  ]],
Cell[CellGroupData[{
Cell[443691, 13025, 164, 3, 85, "Title",ExpressionUUID->"09a84736-061c-4655-9242-4741db467154"],
Cell[443858, 13030, 341, 7, 35, "Text",ExpressionUUID->"a7291c31-41d3-402c-9a0e-ffd5dd8aebe1"],
Cell[CellGroupData[{
Cell[444224, 13041, 542, 13, 74, "Chapter",ExpressionUUID->"da9cbcb2-899f-4e67-bf0e-d37c1bdbe4fd"],
Cell[444769, 13056, 190, 3, 35, "Text",ExpressionUUID->"aed15429-a566-4e2a-b9a0-b61ab39feca1"],
Cell[444962, 13061, 435, 9, 58, "Text",ExpressionUUID->"d7ac8241-f71e-4e6a-811b-0d122308512a"],
Cell[445400, 13072, 181, 3, 35, "Text",ExpressionUUID->"ce8dc121-743a-4001-a56b-9b2747132c07"],
Cell[445584, 13077, 371, 10, 68, "Input",ExpressionUUID->"d7bd4c15-6ebc-4843-849a-8f5ffe412772"],
Cell[CellGroupData[{
Cell[445980, 13091, 155, 3, 64, "Subchapter",ExpressionUUID->"9d0ba58c-7487-4093-8409-150d80e78759"],
Cell[CellGroupData[{
Cell[446160, 13098, 431, 10, 68, "Section",ExpressionUUID->"32e116e8-d861-44d9-9a44-4b1918887b31"],
Cell[446594, 13110, 4932, 157, 223, "Input",ExpressionUUID->"0803c0d6-59f1-4688-93bb-af35b8285e5c"]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[451575, 13273, 202, 4, 48, "Subchapter",ExpressionUUID->"b3de32a5-2f03-4e3e-8ebc-21a2cb5ebe4e"],
Cell[CellGroupData[{
Cell[451802, 13281, 431, 10, 68, "Section",ExpressionUUID->"844da0cf-fca7-46d0-b35b-f8a6f92d7a7e"],
Cell[452236, 13293, 587, 12, 46, "Input",ExpressionUUID->"3df3d758-7345-4141-add4-c2060d0f1897"]
}, Closed]]
}, Closed]]
}, Open  ]],
Cell[CellGroupData[{
Cell[452884, 13312, 595, 14, 74, "Chapter",ExpressionUUID->"d8ebeb08-09ec-4497-832b-67054dfcb93f"],
Cell[453482, 13328, 190, 3, 35, "Text",ExpressionUUID->"5ce5f28e-d711-4420-8f2f-7aa31c7ba7b7"],
Cell[453675, 13333, 525, 10, 58, "Text",ExpressionUUID->"9df67c0f-e5a7-443e-8687-fd81f1368ea8"],
Cell[CellGroupData[{
Cell[454225, 13347, 155, 3, 64, "Subchapter",ExpressionUUID->"7358af91-780c-49e2-b729-2aff580e7afb"],
Cell[CellGroupData[{
Cell[454405, 13354, 431, 10, 68, "Section",ExpressionUUID->"0030b066-a532-4843-bcf6-2fe22ba5a545"],
Cell[454839, 13366, 4895, 156, 223, "Input",ExpressionUUID->"f7c0cebd-6182-44df-98a8-8e9fc177d0e3"]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[459783, 13528, 202, 4, 48, "Subchapter",ExpressionUUID->"03ab1cc4-f64b-4897-95d0-c5f1da48b0f3"],
Cell[CellGroupData[{
Cell[460010, 13536, 431, 10, 68, "Section",ExpressionUUID->"1442683d-1cca-4000-a24d-3ded112de6ef"],
Cell[460444, 13548, 649, 13, 46, "Input",ExpressionUUID->"59069888-8ed6-4599-b503-f691c0b68382"]
}, Closed]]
}, Closed]]
}, Open  ]],
Cell[CellGroupData[{
Cell[461154, 13568, 587, 14, 74, "Chapter",ExpressionUUID->"ff5e1759-68b2-4624-82c1-66489a4dbfdd"],
Cell[461744, 13584, 190, 3, 35, "Text",ExpressionUUID->"0cb4d737-b08c-498c-9330-b06ac3c21123"],
Cell[461937, 13589, 675, 11, 58, "Text",ExpressionUUID->"fcc9aed5-1d82-45bc-b3f2-9797952ce80d"],
Cell[462615, 13602, 237, 4, 35, "Text",ExpressionUUID->"bb5179f7-d956-4c4d-8ace-b4bc4d4edf11"],
Cell[462855, 13608, 502, 10, 68, "Input",ExpressionUUID->"8da336ad-0917-4332-aa9e-8deacc247742"],
Cell[CellGroupData[{
Cell[463382, 13622, 155, 3, 64, "Subchapter",ExpressionUUID->"948af8c1-f4c4-4bf4-9c6d-476469dd96e7"],
Cell[CellGroupData[{
Cell[463562, 13629, 431, 10, 68, "Section",ExpressionUUID->"d7e5b1bf-39b7-41f8-a920-973eaa65dfb7"],
Cell[463996, 13641, 7602, 239, 246, "Input",ExpressionUUID->"e988de95-17b5-4a24-b60a-78f1828b110c"]
}, Closed]],
Cell[CellGroupData[{
Cell[471635, 13885, 480, 11, 54, "Section",ExpressionUUID->"5b356f94-73ae-414e-933c-8e403d380573"],
Cell[472118, 13898, 1897, 56, 154, "Input",ExpressionUUID->"3af68fad-d04a-40a5-a919-096caadafee1"]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[474064, 13960, 202, 4, 48, "Subchapter",ExpressionUUID->"343dc852-1de4-4319-b5ff-6f21c8278548"],
Cell[CellGroupData[{
Cell[474291, 13968, 431, 10, 68, "Section",ExpressionUUID->"4f7b8bfc-401c-45b9-8784-3c5e2a9c36ca"],
Cell[474725, 13980, 850, 15, 46, "Input",ExpressionUUID->"2643cbc3-4e38-4b66-8c78-1f565b61d1f9"]
}, Closed]],
Cell[CellGroupData[{
Cell[475612, 14000, 480, 11, 54, "Section",ExpressionUUID->"e0d86ea6-0a92-489a-8a53-f601db2b9889"],
Cell[476095, 14013, 411, 9, 46, "Input",ExpressionUUID->"39c49718-e9d1-4deb-9d60-276194c4a3a9"]
}, Closed]]
}, Closed]]
}, Open  ]],
Cell[CellGroupData[{
Cell[476567, 14029, 660, 15, 74, "Chapter",ExpressionUUID->"40923390-b141-4bb4-a1d8-83ec4f26e315"],
Cell[477230, 14046, 190, 3, 35, "Text",ExpressionUUID->"1239f00a-6fbc-4ea4-9b92-271f517554ae"],
Cell[477423, 14051, 797, 13, 58, "Text",ExpressionUUID->"585b1306-cefa-42b3-b0a0-03d369f65775"],
Cell[478223, 14066, 288, 4, 35, "Text",ExpressionUUID->"116caf56-09a6-4710-9fc7-9f3a902971e4"],
Cell[478514, 14072, 655, 15, 68, "Input",ExpressionUUID->"d6ecd393-8e89-4214-9213-3d1f20e1e75d"],
Cell[CellGroupData[{
Cell[479194, 14091, 155, 3, 64, "Subchapter",ExpressionUUID->"dc4d2f25-4d1d-46b1-b852-d6e87a568d39"],
Cell[CellGroupData[{
Cell[479374, 14098, 431, 10, 68, "Section",ExpressionUUID->"0dd0278e-ff54-4c67-a3bd-2fb08fc95275"],
Cell[479808, 14110, 1200, 21, 89, "Input",ExpressionUUID->"ff9ec608-c80e-4d01-9dc6-03baa319e9de"]
}, Closed]],
Cell[CellGroupData[{
Cell[481045, 14136, 480, 11, 54, "Section",ExpressionUUID->"ab280ddf-68aa-4dc5-ad88-e15850e4e3ef"],
Cell[481528, 14149, 753, 15, 89, "Input",ExpressionUUID->"565d9ac7-495e-445b-bd67-8d3e93052c89"]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[482330, 14170, 202, 4, 48, "Subchapter",ExpressionUUID->"5543f937-1658-4577-bb66-f7770221d17f"],
Cell[CellGroupData[{
Cell[482557, 14178, 431, 10, 68, "Section",ExpressionUUID->"3ba2cfb3-7b5e-4831-96ff-6c4d1f1927f5"],
Cell[482991, 14190, 913, 16, 46, "Input",ExpressionUUID->"624a3225-255a-405f-a1cd-74b411e556b7"]
}, Closed]],
Cell[CellGroupData[{
Cell[483941, 14211, 480, 11, 54, "Section",ExpressionUUID->"b4b726e8-92cf-495d-8a93-a3bacdbacd8b"],
Cell[484424, 14224, 470, 10, 46, "Input",ExpressionUUID->"eccc43a7-7659-4fee-b8cb-32ff5bde3a83"]
}, Closed]]
}, Closed]]
}, Open  ]],
Cell[CellGroupData[{
Cell[484955, 14241, 735, 17, 74, "Chapter",ExpressionUUID->"3325265a-4e03-4b60-9ab5-a0ca2c132e3a"],
Cell[485693, 14260, 190, 3, 35, "Text",ExpressionUUID->"5a383413-944b-4fa6-9888-871213ea2b35"],
Cell[485886, 14265, 667, 11, 58, "Text",ExpressionUUID->"ac16018c-1673-4a2b-86ad-1ce05ac7bab0"],
Cell[CellGroupData[{
Cell[486578, 14280, 155, 3, 64, "Subchapter",ExpressionUUID->"1d13eef6-1a4e-4b6e-8bf9-179cac885513"],
Cell[CellGroupData[{
Cell[486758, 14287, 431, 10, 68, "Section",ExpressionUUID->"7101a44e-a2d6-452d-befc-63fdb1904b18"],
Cell[487192, 14299, 6989, 217, 246, "Input",ExpressionUUID->"ab740a4f-cfa4-4a9e-8c25-71affad3f19f"]
}, Closed]],
Cell[CellGroupData[{
Cell[494218, 14521, 480, 11, 54, "Section",ExpressionUUID->"e8a73e01-71c9-4a16-b24d-9282a4e351b2"],
Cell[494701, 14534, 2035, 57, 154, "Input",ExpressionUUID->"0feb7aa8-49d4-4823-8f5b-d98079922a5e"]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[496785, 14597, 202, 4, 48, "Subchapter",ExpressionUUID->"59300540-196e-4159-836e-2cd5433de726"],
Cell[CellGroupData[{
Cell[497012, 14605, 431, 10, 68, "Section",ExpressionUUID->"6567e694-dc9d-4a09-a379-49f1461920c9"],
Cell[497446, 14617, 997, 17, 46, "Input",ExpressionUUID->"2cffb8e0-52b3-40ee-8d7d-bed3c9ddaeca"]
}, Closed]],
Cell[CellGroupData[{
Cell[498480, 14639, 480, 11, 54, "Section",ExpressionUUID->"e5033d83-c4a1-4bd5-9800-82be3b350433"],
Cell[498963, 14652, 553, 11, 46, "Input",ExpressionUUID->"158a8527-f271-4a84-9b09-4c2b63b33c45"]
}, Closed]]
}, Closed]]
}, Open  ]]
}, Open  ]]
}
]
*)



==> anc/V2.txt <==
Ancillary file for the paper

Two-loop splitting in double parton distributions: the colour non-singlet case
by M. Diehl, J. R. Gaunt, and P. Plößl
DESY 21-015, MAN/HEP/2021/002


INFORMATION

  This file contains the full expressions of the $ V^{[2,i]} $ kernels
  for all parton channels. For each channel, we first repeat the general colour
  structure presented in section 4.1. The singular parts $ S_{a_1 a_2, a_0} $
  are given explicitly, while for the functions $ R_{a_1 a_2, a_0} $ and
  $ D_{a_1 a_2, a_0} $ we first give their structure, followed by a list of
  coefficients. Note that the kernels in this notebook are written as functions
  of $ u $ and $ \bar{z} = 1 - z $, rather than $ u $ and $ z $. Distributions
  are  written as Deltazbar for $ \delta(\bar{z}) $ and L0zbar for
  $ 1/[\bar{z}]_+ $.

  The relation between the coefficients $ V^{[2,i]} $ and the full kernel
  $ V^(2) $ is given in eq. (4.1).  In the notation used here, this reads:

    V2a1a2a0R1R2 = V20a1a2a0R1R2 + L * V20a1a2a0R1R2
               + (L * Log[mu^2 / zeta] - L^2 / 2 + cMSbar) * gammaJR1 / 2
                 * V1a1a2a0R1R2

  where  L = Log[y^2 mu^2 / b0^2] with b0 = 2 Exp[-EulerGamma], and cMSbar is
  either 0 or -Zeta[2] / 2 depending on the choice of $ S_{\epsilon} $, cf. eq.
  (2.60).

  In the following, beta0 corresponds to the definition in eq. (2.72) and reads

    beta0 = 11/3 * CA - 2/3 * Nf

  The format used for functions is Mathematica InputForm, easily adapted
  to other formats using

    Log[a] = $ \log (a) $
    PolyLog[a,b] = $ \text{Li}_a (b) $
    Zeta[a] = $ \zeta (a) $
    EulerGamma = $ \gamma_E $

  and the appropriate syntax for integer powers $a^n$.

  Note: As in the paper, the number of colours N is set equal to three in all
         results for the 27-multiplet.



%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
Tree-level colour scaling
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

  The tree level colour scaling factors are given in equation (4.5) and read:

    cggg11 = 1

    cgggAA = -Sqrt[N^2 - 1]/2

    cgggSS = Sqrt[N^2 - 1]/2

    cgggAS = 0

    cgggSA = 0

    cggg1010bar = 0

    cggg10bar10 = 0

    cggg2727 = -Sqrt[3]


    cqqbarg11 = 1

    cqqbarg88 = -1/Sqrt[N^2 - 1]


    cqgq11 = 1

    cqgq8A = -N/Sqrt[2]

    cqgq8S = Sqrt[(N^2 - 4)/2]



%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
One-loop building blocks
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

  For completeness we give here the one-loop building blocks needed for the
  full two-loop kernel in eq. (4.1):

  ==============================================================================
  One-loop anomalous dimension
  ==============================================================================
    The one-loop coefficients of the anomalous dimensions needed in eq. (4.1)
    are given in eq. (2.6) and read:

      gammaJ8 = gammaJA = gammaJS = 2 CA

      gammaJ10 = gammaJ10bar = 12

      gammaJ27 = 16

  ==============================================================================
  One-loop kernels V^{(1)}
  ==============================================================================
    The one-loop colour singlet splitting kernels {}^{1 1} V^{(1)} are given in
    section 5.2.2 of arXiv:1111.0910 and read:

      V1ggg11 = Deltazb * 2 * CA * (u / (1 - u) + (1 - u) / u + u * (1 - u))

      V1qqbarg11 = Deltazb * (u^2 + (1 - u)^2) / 2

      V1qgq11 = Deltazb * (CF * (1 + u^2)) / (1 - u)

    The corresponding kernels in the colour non-singlet channels can -
    according to eq. (4.4) - be obtained from the colour singlet ones by
    multiplication with the appropriate tree-level colour scaling factors.



%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
{}^{R_1 R_2} V^{(2))}_{gg,g}
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

  The general colour structure of this kernel is given in eq. (4.17) and reads:

    V20gggR1R2 = cgggR1R2 * (CA^2 * (Deltazbar * D20gggCA + R20gggR1R2CA)
                             + CA * beta0 * Deltazbar * D20gggbeta)

    V21gggR1R2 = cgggR1R2 * (CA^2 * (L0zbar * S21gggR1R2CA
                                     + Deltazbar * D21gggR1R2CA + R21gggR1R2CA)
                             + CA * beta0 * Deltazbar * D21gggbeta)

  ..............................................................................

  Alternatively these kernels may be written as:

    V20gggR1R2 = cgggR1R2 * (Deltazbar * D20ggg + Deltazbar * Nf * D20gggNf
                             + R20gggR1R2)

    V21gggR1R2 = cgggR1R2 * (Deltazbar * D21gggR1R2 + Deltazbar * Nf * D21gggNf
                             + L0zbar * S21gggR1R2 + R20gggR1R2)

  with coefficients

    D20ggg = CA^2 * (D20gggCA + 11/3 * D20gggbeta)

    D20gggNf = -2/3 * CA * D20gggbeta

    R20gggR1R2 = CA^2 * R20gggR1R2CA

  and

    S21gggR1R2 = CA^2 * S21gggR1R2CA

    D21gggR1R2 = CA^2 * (D21gggR1R2CA + 11/3 * D21gggbeta)

    D21gggNf = -2/3 * CA * D21gggbeta

    R21gggR1R2 = CA^2 * R21gggR1R2CA

 ..............................................................................


  ==============================================================================
  Colour Singlet: 1 1
  ==============================================================================
    ----------------------------------------------------------------------------
    {}^{1 1} V^{[2, 0]}_{gg,g}
    ----------------------------------------------------------------------------
      V20ggg11 = cggg11 * (CA^2 * (Deltazbar * D20gggCA + R20ggg11CA) + CA * beta0 * Deltazbar * D20gggbeta)


      D20gggCA = V20ggg11CA[2] + V20ggg11CA[1]*Log[1 - u]*Log[u]

      R20ggg11CA = V20ggg11CA[9] + V20ggg11CA[3]*Log[1 + u*(-1 + zb)] + V20ggg11CA[4]*Log[1 - zb] + V20ggg11CA[5]*Log[(-1 + u)*(-1 + zb)] + V20ggg11CA[6]*Log[zb] + V20ggg11CA[7]*Log[u - u*zb] + V20ggg11CA[8]*Log[u + zb - u*zb]


      D20gggbeta = V20ggg11beta[1]



      V20ggg11CA[1] = 8 + 4/(-1 + u) - 4/u - 4*u + 4*u^2

      V20ggg11CA[2] = (-41 + 8*Pi^2)/6 + (2*(-4 + Pi^2))/(3*(-1 + u)) - (2*(-2 + Pi)*(2 + Pi))/(3*u) - (2*(-4 + Pi^2)*u)/3 + (2*(-4 + Pi^2)*u^2)/3

      V20ggg11CA[3] = (2*u)/zb + (2*u^2*(-1 + zb))/zb - (8*zb^2)/(1 - u + u*zb)^4 + (8*zb*(1 + zb))/(1 - u + u*zb)^3 - (2*(1 - zb + zb^2)^2)/((-1 + u)*(-1 + zb)^2*zb) + (4*(1 - zb + zb^2)^2)/(u*(-1 + zb)^2*zb) + (2*(1 + zb + zb^2)^2)/(zb*(1 + zb)*(-u - zb + u*zb)) - (4*(-1 - 2*zb + 2*zb^2))/((-1 + zb)*zb) - (8*(2 + zb + 2*zb^2))/(1 - u + u*zb)^2 - (4*(3 + 4*zb - 3*zb^2 - 4*zb^3 + zb^4))/((-1 + zb)*(1 + zb)*(1 - u + u*zb))

      V20ggg11CA[4] = (-2*(1 - zb + zb^2)^2)/((-1 + u)*(-1 + zb)^2*zb) + (2*(1 - zb + zb^2)^2)/(u*(-1 + zb)^2*zb) - (2*(1 - zb + zb^2)^2)/((-1 + zb)*zb*(1 - u + u*zb)) + (2*(1 - zb + zb^2)^2)/((-1 + zb)*zb*(-u - zb + u*zb)) + (4*u*(1 + zb - 3*zb^2 + 3*zb^3))/((-1 + zb)^2*zb) - (4*u^2*(1 + zb - 3*zb^2 + 3*zb^3))/((-1 + zb)^2*zb) - (2*(4 + zb - 2*zb^2 + 5*zb^3))/((-1 + zb)^2*zb)

      V20ggg11CA[5] = (4*zb^2)/(1 - u + u*zb)^4 - (4*zb*(1 + zb))/(1 - u + u*zb)^3 - (4*zb^2)/(-u - zb + u*zb)^4 - (4*zb*(1 + zb))/(-u - zb + u*zb)^3 - (8*(1 + zb))/(-u - zb + u*zb) - (2*(1 - zb + zb^2)^2)/(u*(-1 + zb)^2*zb) + (4*(2 + zb + 2*zb^2))/(1 - u + u*zb)^2 - (4*(2 + zb + 2*zb^2))/(-u - zb + u*zb)^2 + (2*u^2*(1 + zb - 3*zb^2 + 3*zb^3))/((-1 + zb)^2*zb) + (2*(2 + zb - 2*zb^2 + 3*zb^3))/((-1 + zb)^2*zb) - (2*u*(1 + 2*zb - 5*zb^2 + 4*zb^3))/((-1 + zb)^2*zb) + (2*(1 + 2*zb + 3*zb^2 - 6*zb^3 + zb^4))/((-1 + zb)*zb*(1 - u + u*zb))

      V20ggg11CA[6] = (4*zb^2)/(1 - u + u*zb)^4 - (4*zb*(1 + zb))/(1 - u + u*zb)^3 + (4*zb^2)/(-u - zb + u*zb)^4 + (4*zb*(1 + zb))/(-u - zb + u*zb)^3 + (2*(1 - 6*zb + zb^2))/(-1 + zb)^2 + (2*(1 - zb + zb^2)^2)/((-1 + u)*(-1 + zb)^2*zb) - (2*(1 - zb + zb^2)^2)/(u*(-1 + zb)^2*zb) + (4*u*(2 - 3*zb + 2*zb^2))/(-1 + zb)^2 - (4*u^2*(2 - 3*zb + 2*zb^2))/(-1 + zb)^2 + (4*(2 + zb + 2*zb^2))/(1 - u + u*zb)^2 + (4*(2 + zb + 2*zb^2))/(-u - zb + u*zb)^2 + (2*(1 - 2*zb - 5*zb^2 - 2*zb^3 + zb^4))/(zb*(1 + zb)*(1 - u + u*zb)) - (2*(1 - 2*zb - 5*zb^2 - 2*zb^3 + zb^4))/(zb*(1 + zb)*(-u - zb + u*zb))

      V20ggg11CA[7] = (-4*zb^2)/(1 - u + u*zb)^4 + (4*zb*(1 + zb))/(1 - u + u*zb)^3 + (8*(1 + zb))/(1 - u + u*zb) + (4*zb^2)/(-u - zb + u*zb)^4 + (4*zb*(1 + zb))/(-u - zb + u*zb)^3 + (4*(1 + zb)*(1 - zb + zb^2))/((-1 + zb)^2*zb) + (2*(1 - zb + zb^2)^2)/((-1 + u)*(-1 + zb)^2*zb) - (4*(2 + zb + 2*zb^2))/(1 - u + u*zb)^2 + (4*(2 + zb + 2*zb^2))/(-u - zb + u*zb)^2 - (2*u*(1 - zb^2 + 2*zb^3))/((-1 + zb)^2*zb) + (2*u^2*(1 + zb - 3*zb^2 + 3*zb^3))/((-1 + zb)^2*zb) - (2*(1 + 2*zb + 3*zb^2 - 6*zb^3 + zb^4))/((-1 + zb)*zb*(-u - zb + u*zb))

      V20ggg11CA[8] = (2*u^2*(-1 + zb))/zb - (2*u*(-1 + 2*zb))/zb - (8*zb^2)/(-u - zb + u*zb)^4 - (8*zb*(1 + zb))/(-u - zb + u*zb)^3 - (4*(1 - zb + zb^2)^2)/((-1 + u)*(-1 + zb)^2*zb) + (2*(1 - zb + zb^2)^2)/(u*(-1 + zb)^2*zb) - (2*(1 + zb + zb^2)^2)/(zb*(1 + zb)*(1 - u + u*zb)) - (8*(2 + zb + 2*zb^2))/(-u - zb + u*zb)^2 - (2*(-2 - 3*zb + 3*zb^2))/((-1 + zb)*zb) + (4*(3 + 4*zb - 3*zb^2 - 4*zb^3 + zb^4))/((-1 + zb)*(1 + zb)*(-u - zb + u*zb))

      V20ggg11CA[9] = (12*zb^2)/(1 - u + u*zb)^4 - (12*zb*(1 + zb))/(1 - u + u*zb)^3 - (2*(1 + zb))/(1 - u + u*zb) + (12*zb^2)/(-u - zb + u*zb)^4 + (12*zb*(1 + zb))/(-u - zb + u*zb)^3 + (2*(1 + zb))/(-u - zb + u*zb) - (2*u*(1 + 4*zb + zb^2))/(-1 + zb)^2 + (2*u^2*(1 + 4*zb + zb^2))/(-1 + zb)^2 + (2*(1 + 6*zb + zb^2))/(1 - u + u*zb)^2 + (2*(1 + 6*zb + zb^2))/(-u - zb + u*zb)^2 + (2*(3 - 5*zb + 3*zb^2))/(-1 + zb)^2


      V20ggg11beta[1] = -37/6 - 10/(3*(-1 + u)) + 10/(3*u) + (10*u)/3 - (10*u^2)/3

    ----------------------------------------------------------------------------
    {}^{1 1} V^{[2, 1]}_{gg,g}
    ----------------------------------------------------------------------------
      V21ggg11 = cggg11 * (CA^2 * (L0zbar * S21ggg11CA + Deltazbar * D21ggg11CA + R21ggg11CA) + CA * beta0 * Deltazbar * D21gggbeta)


      S21ggg11CA = (-4*(1 - u + u^2)^2)/((-1 + u)*u)

      D21ggg11CA = V21ggg11CA[1]*Log[1 - u] + V21ggg11CA[2]*Log[u]

      R21ggg11CA = V21ggg11CA[3]


      D21gggbeta = V21ggg11beta[1]



      V21ggg11CA[1] = 8 + 4/(-1 + u) - 4/u - 4*u + 4*u^2

      V21ggg11CA[2] = 8 + 4/(-1 + u) - 4/u - 4*u + 4*u^2

      V21ggg11CA[3] = 4/((1 + u*(-1 + zb))*zb) - (8*(-2 + zb)*zb^2)/(-1 + zb)^2 - (4*zb^2)/(1 - u + u*zb)^4 + (4*zb*(1 + zb))/(1 - u + u*zb)^3 - (4*zb^2)/(-u - zb + u*zb)^4 - (4*zb*(1 + zb))/(-u - zb + u*zb)^3 - (8*(1 + zb))/(-u - zb + u*zb) - (4*zb*(2 - 2*zb + zb^2))/((-1 + u)*(-1 + zb)^2) - (4*(2 + zb + 2*zb^2))/(1 - u + u*zb)^2 - (4*(2 + zb + 2*zb^2))/(-u - zb + u*zb)^2 + (4*(-1 + 2*zb + 2*zb^2))/(zb*(1 - u + u*zb)) + (4*u*(-4 + 8*zb - 6*zb^2 + zb^3))/(-1 + zb)^2 - (4*u^2*(-4 + 8*zb - 6*zb^2 + zb^3))/(-1 + zb)^2 + (4*(2*zb - 2*zb^2 + zb^3))/(u*(-1 + zb)^2)


      V21ggg11beta[1] = -4 - 2/(-1 + u) + 2/u + 2*u - 2*u^2

  ==============================================================================
  Asymmetric octet: A A
  ==============================================================================
    ----------------------------------------------------------------------------
    {}^{A A} V^{[2, 0]}_{gg,g}
    ----------------------------------------------------------------------------
      V20gggAA = cgggAA * (CA^2 * (Deltazbar * D20gggCA + R20gggAACA) + CA * beta0 * Deltazbar * D20gggbeta)


      R20gggAACA = V20gggAACA[9] + V20gggAACA[3]*Log[1 + u*(-1 + zb)] + V20gggAACA[4]*Log[1 - zb] + V20gggAACA[5]*Log[(-1 + u)*(-1 + zb)] + V20gggAACA[6]*Log[zb] + V20gggAACA[7]*Log[u - u*zb] + V20gggAACA[8]*Log[u + zb - u*zb]



      V20gggAACA[3] = (2*u)/zb + (2*u^2*(-1 + zb))/zb - (4*zb^2)/(1 - u + u*zb)^4 + (4*zb*(1 + zb))/(1 - u + u*zb)^3 + (2*(1 - zb + zb^2)^2)/(u*(-1 + zb)^2*zb) - (4*(2 + zb + 2*zb^2))/(1 - u + u*zb)^2 - (2*(-2 - 3*zb + 3*zb^2))/((-1 + zb)*zb) - (2*(1 + 2*zb + 3*zb^2 - 6*zb^3 + zb^4))/((-1 + zb)*zb*(1 - u + u*zb))

      V20gggAACA[4] = (-2*(1 - zb + zb^2)^2)/((-1 + u)*(-1 + zb)^2*zb) + (2*(1 - zb + zb^2)^2)/(u*(-1 + zb)^2*zb) - (2*(1 - zb + zb^2)^2)/((-1 + zb)*zb*(1 - u + u*zb)) + (2*(1 - zb + zb^2)^2)/((-1 + zb)*zb*(-u - zb + u*zb)) + (4*u*(1 + zb - 3*zb^2 + 3*zb^3))/((-1 + zb)^2*zb) - (4*u^2*(1 + zb - 3*zb^2 + 3*zb^3))/((-1 + zb)^2*zb) - (2*(4 + zb - 2*zb^2 + 5*zb^3))/((-1 + zb)^2*zb)

      V20gggAACA[5] = (2*zb^2)/(1 - u + u*zb)^4 - (2*zb*(1 + zb))/(1 - u + u*zb)^3 - (2*zb^2)/(-u - zb + u*zb)^4 - (2*zb*(1 + zb))/(-u - zb + u*zb)^3 - (4*(1 + zb))/(-u - zb + u*zb) - (2*(1 - zb + zb^2)^2)/(u*(-1 + zb)^2*zb) + (2*(2 + zb + 2*zb^2))/(1 - u + u*zb)^2 - (2*(2 + zb + 2*zb^2))/(-u - zb + u*zb)^2 + (2*u^2*(1 + zb - 3*zb^2 + 3*zb^3))/((-1 + zb)^2*zb) + (2*(2 + zb - 2*zb^2 + 3*zb^3))/((-1 + zb)^2*zb) - (2*u*(1 + 2*zb - 5*zb^2 + 4*zb^3))/((-1 + zb)^2*zb) + (2*(1 + 3*zb^2 - 4*zb^3 + zb^4))/((-1 + zb)*zb*(1 - u + u*zb))

      V20gggAACA[6] = (-8*zb)/(-1 + zb)^2 + (2*zb^2)/(1 - u + u*zb)^4 - (2*zb*(1 + zb))/(1 - u + u*zb)^3 - (4*(1 + zb))/(1 - u + u*zb) + (2*zb^2)/(-u - zb + u*zb)^4 + (2*zb*(1 + zb))/(-u - zb + u*zb)^3 + (4*(1 + zb))/(-u - zb + u*zb) + (4*u*(2 - 3*zb + 2*zb^2))/(-1 + zb)^2 - (4*u^2*(2 - 3*zb + 2*zb^2))/(-1 + zb)^2 + (2*(2 + zb + 2*zb^2))/(1 - u + u*zb)^2 + (2*(2 + zb + 2*zb^2))/(-u - zb + u*zb)^2

      V20gggAACA[7] = (-2*zb^2)/(1 - u + u*zb)^4 + (2*zb*(1 + zb))/(1 - u + u*zb)^3 + (4*(1 + zb))/(1 - u + u*zb) + (2*zb^2)/(-u - zb + u*zb)^4 + (2*zb*(1 + zb))/(-u - zb + u*zb)^3 + (4*(1 + zb)*(1 - zb + zb^2))/((-1 + zb)^2*zb) + (2*(1 - zb + zb^2)^2)/((-1 + u)*(-1 + zb)^2*zb) - (2*(2 + zb + 2*zb^2))/(1 - u + u*zb)^2 + (2*(2 + zb + 2*zb^2))/(-u - zb + u*zb)^2 - (2*u*(1 - zb^2 + 2*zb^3))/((-1 + zb)^2*zb) + (2*u^2*(1 + zb - 3*zb^2 + 3*zb^3))/((-1 + zb)^2*zb) - (2*(1 + 3*zb^2 - 4*zb^3 + zb^4))/((-1 + zb)*zb*(-u - zb + u*zb))

      V20gggAACA[8] = (2*u^2*(-1 + zb))/zb - (2*u*(-1 + 2*zb))/zb - (4*zb^2)/(-u - zb + u*zb)^4 - (4*zb*(1 + zb))/(-u - zb + u*zb)^3 - (4*(-1 - zb + zb^2))/((-1 + zb)*zb) - (2*(1 - zb + zb^2)^2)/((-1 + u)*(-1 + zb)^2*zb) - (4*(2 + zb + 2*zb^2))/(-u - zb + u*zb)^2 + (2*(1 + 2*zb + 3*zb^2 - 6*zb^3 + zb^4))/((-1 + zb)*zb*(-u - zb + u*zb))

      V20gggAACA[9] = (6*zb^2)/(1 - u + u*zb)^4 - (6*zb*(1 + zb))/(1 - u + u*zb)^3 - (2*(1 + zb))/(1 - u + u*zb) + (6*zb^2)/(-u - zb + u*zb)^4 + (6*zb*(1 + zb))/(-u - zb + u*zb)^3 + (2*(1 + zb))/(-u - zb + u*zb) - (2*u*(1 + 4*zb + zb^2))/(-1 + zb)^2 + (2*u^2*(1 + 4*zb + zb^2))/(-1 + zb)^2 + (1 + 8*zb + zb^2)/(1 - u + u*zb)^2 + (1 + 8*zb + zb^2)/(-u - zb + u*zb)^2 + (5 - 8*zb + 5*zb^2)/(-1 + zb)^2

    ----------------------------------------------------------------------------
    {}^{A A} V^{[2, 1]}_{gg,g}
    ----------------------------------------------------------------------------
      V21gggAA = cgggAA * (CA^2 * (L0zbar * S21gggAACA + Deltazbar * D21gggAACA + R21gggAACA) + CA * beta0 * Deltazbar * D21gggbeta)


      S21gggAACA = 0

      D21gggAACA = V21gggAACA[1]*Log[1 - u] + V21gggAACA[2]*Log[u]

      R21gggAACA = V21gggAACA[3]



      V21gggAACA[1] = 4 + 2/(-1 + u) - 2/u - 2*u + 2*u^2

      V21gggAACA[2] = 4 + 2/(-1 + u) - 2/u - 2*u + 2*u^2

      V21gggAACA[3] = (8*zb)/(-1 + zb)^2 - (2*zb^2)/(1 - u + u*zb)^4 + (2*zb*(1 + zb))/(1 - u + u*zb)^3 + (4*(1 + zb))/(1 - u + u*zb) - (2*zb^2)/(-u - zb + u*zb)^4 - (2*zb*(1 + zb))/(-u - zb + u*zb)^3 - (4*(1 + zb))/(-u - zb + u*zb) - (4*u*(2 - 3*zb + 2*zb^2))/(-1 + zb)^2 + (4*u^2*(2 - 3*zb + 2*zb^2))/(-1 + zb)^2 - (2*(2 + zb + 2*zb^2))/(1 - u + u*zb)^2 - (2*(2 + zb + 2*zb^2))/(-u - zb + u*zb)^2


  ==============================================================================
  Symmetric octet: S S
  ==============================================================================
    ----------------------------------------------------------------------------
    {}^{S S} V^{[2, 0]}_{gg,g}
    ----------------------------------------------------------------------------
      V20gggSS = cgggSS / cgggAA * V20gggAA

    ----------------------------------------------------------------------------
    {}^{S S} V^{[2, 1]}_{gg,g}
    ----------------------------------------------------------------------------
      V21gggSS = cgggSS / cgggAA * V21gggAA


  ==============================================================================
  Mixed octet: A S
  ==============================================================================
    ----------------------------------------------------------------------------
    {}^{A S} V^{[2, 0]}_{gg,g}
    ----------------------------------------------------------------------------
      V20gggAS = 0

    ----------------------------------------------------------------------------
    {}^{A S} V^{[2, 1]}_{gg,g}
    ----------------------------------------------------------------------------
      V21gggAS = 0


  ==============================================================================
  Mixed octet: S A
  ==============================================================================
    ----------------------------------------------------------------------------
    {}^{S A} V^{[2, 0]}_{gg,g}
    ----------------------------------------------------------------------------
      V20gggSA = 0

    ----------------------------------------------------------------------------
    {}^{S A} V^{[2, 1]}_{gg,g}
    ----------------------------------------------------------------------------
      V21gggSA = 0


  ==============================================================================
  Decuplet: 10 10bar
  ==============================================================================
    ----------------------------------------------------------------------------
    {}^{10 \bar{10}} V^{[2, 0]}_{gg,g}
    ----------------------------------------------------------------------------
      V20ggg1010bar = 0

    ----------------------------------------------------------------------------
    {}^{10 \bar{10}} V^{[2, 1]}_{gg,g}
    ----------------------------------------------------------------------------
      V21ggg1010bar = 0


  ==============================================================================
  Decuplet: 10bar 10
  ==============================================================================
    ----------------------------------------------------------------------------
    {}^{\bar{10} 10} V^{[2, 0]}_{gg,g}
    ----------------------------------------------------------------------------
      V20ggg10bar10 = 0

    ----------------------------------------------------------------------------
    {}^{\bar{10} 10} V^{[2, 1]}_{gg,g}
    ----------------------------------------------------------------------------
      V21ggg10bar10 = 0


  ==============================================================================
  27-mulitplet: 27 27
  ==============================================================================
    ----------------------------------------------------------------------------
    {}^{27 27} V^{[2, 0]}_{gg,g}
    ----------------------------------------------------------------------------
      V20ggg2727 = cggg2727 * (CA^2 * (Deltazbar * D20gggCA + R20ggg2727CA) + CA * beta0 * Deltazbar * D20gggbeta)


      R20ggg2727CA = V20ggg2727CA[9] + V20ggg2727CA[3]*Log[1 + u*(-1 + zb)] + V20ggg2727CA[4]*Log[1 - zb] + V20ggg2727CA[5]*Log[(-1 + u)*(-1 + zb)] +V20ggg2727CA[6]*Log[zb] + V20ggg2727CA[7]*Log[u - u*zb] + V20ggg2727CA[8]*Log[u + zb - u*zb]



      V20ggg2727CA[3] = (2*u)/zb + (2*u^2*(-1 + zb))/zb + (8*zb^2)/(3*(1 - u + u*zb)^4) - (8*zb*(1 + zb))/(3*(1 - u + u*zb)^3) + (10*(1 - zb +  zb^2)^2)/(3*(-1 + u)*(-1 + zb)^2*zb) - (4*(1 - zb + zb^2)^2)/(3*u*(-1 + zb)^2*zb) - (10*(1 + zb + zb^2)^2)/(3*zb*(1 + zb)*(-u - zb + u*zb)) - (4*(-3 - 2*zb + 2*zb^2))/(3*(-1 + zb)*zb) + (8*(2 + zb + 2*zb^2))/(3*(1 - u + u*zb)^2) + (4*(-4 + 3*zb - 3*zb^3 + zb^5))/(3*(-1 + zb)*zb*(1 + zb)*(1 - u + u*zb))

      V20ggg2727CA[4] = (-2*(1 - zb + zb^2)^2)/((-1 + u)*(-1 + zb)^2*zb) + (2*(1 - zb + zb^2)^2)/(u*(-1 + zb)^2*zb) - (2*(1 - zb + zb^2)^2)/((-1 + zb)*zb*(1 - u + u*zb)) + (2*(1 - zb + zb^2)^2)/((-1 + zb)*zb*(-u - zb + u*zb)) + (4*u*(1 + zb - 3*zb^2 + 3*zb^3))/((-1 + zb)^2*zb) - (4*u^2*(1 + zb - 3*zb^2 + 3*zb^3))/((-1 + zb)^2*zb) - (2*(4 + zb - 2*zb^2 + 5*zb^3))/((-1 + zb)^2*zb)

      V20ggg2727CA[5] = (-4*zb^2)/(3*(1 - u + u*zb)^4) + (4*zb*(1 + zb))/(3*(1 - u + u*zb)^3) + (4*zb^2)/(3*(-u - zb + u*zb)^4) + (4*zb*(1 + zb))/(3*(-u - zb + u*zb)^3) + (8*(1 + zb))/(3*(-u - zb + u*zb)) - (2*(1 - zb + zb^2)^2)/(u*(-1 + zb)^2*zb) - (4*(2 + zb + 2*zb^2))/(3*(1 - u + u*zb)^2) + (4*(2 + zb + 2*zb^2))/(3*(-u - zb + u*zb)^2) + (2*u^2*(1 + zb - 3*zb^2 + 3*zb^3))/((-1 + zb)^2*zb) + (2*(2 + zb - 2*zb^2 + 3*zb^3))/((-1 + zb)^2*zb) - (2*u*(1 + 2*zb - 5*zb^2 + 4*zb^3))/((-1 + zb)^2*zb) + (2*(3 - 10*zb + 9*zb^2 - 2*zb^3 + 3*zb^4))/(3*(-1 + zb)*zb*(1 - u + u*zb))

      V20ggg2727CA[6] = (-4*zb^2)/(3*(1 - u + u*zb)^4) + (4*zb*(1 + zb))/(3*(1 - u + u*zb)^3) - (4*zb^2)/(3*(-u - zb + u*zb)^4) - (4*zb*(1 + zb))/(3*(-u - zb + u*zb)^3) - (10*(1 - zb + zb^2)^2)/(3*(-1 + u)*(-1 + zb)^2*zb) + (10*(1 - zb + zb^2)^2)/(3*u*(-1 + zb)^2*zb) + (4*u*(2 - 3*zb + 2*zb^2))/(-1 + zb)^2 - (4*u^2*(2 - 3*zb + 2*zb^2))/(-1 + zb)^2 - (4*(2 + zb + 2*zb^2))/(3*(1 - u + u*zb)^2) - (4*(2 + zb + 2*zb^2))/(3*(-u - zb + u*zb)^2) - (2*(5 + 2*zb + 5*zb^2))/(3*(-1 + zb)^2) - (2*(5 + 6*zb + 7*zb^2 + 6*zb^3 + 5*zb^4))/(3*zb*(1 + zb)*(1 - u + u*zb)) + (2*(5 + 6*zb + 7*zb^2 + 6*zb^3 + 5*zb^4))/(3*zb*(1 + zb)*(-u - zb + u*zb))

      V20ggg2727CA[7] = (4*zb^2)/(3*(1 - u + u*zb)^4) - (4*zb*(1 + zb))/(3*(1 - u + u*zb)^3) - (8*(1 + zb))/(3*(1 - u + u*zb)) - (4*zb^2)/(3*(-u - zb + u*zb)^4) - (4*zb*(1 + zb))/(3*(-u - zb + u*zb)^3) + (4*(1 + zb)*(1 - zb + zb^2))/((-1 + zb)^2*zb) + (2*(1 - zb + zb^2)^2)/((-1 + u)*(-1 + zb)^2*zb) + (4*(2 + zb + 2*zb^2))/(3*(1 - u + u*zb)^2) - (4*(2 + zb + 2*zb^2))/(3*(-u - zb + u*zb)^2) - (2*u*(1 - zb^2 + 2*zb^3))/((-1 + zb)^2*zb) + (2*u^2*(1 + zb - 3*zb^2 + 3*zb^3))/((-1 + zb)^2*zb) - (2*(3 - 10*zb + 9*zb^2 - 2*zb^3 + 3*zb^4))/(3*(-1 + zb)*zb*(-u - zb + u*zb))

      V20ggg2727CA[8] = (2*u^2*(-1 + zb))/zb - (2*(-3 + zb)*(2 + zb))/(3*(-1 + zb)*zb) - (2*u*(-1 + 2*zb))/zb + (8*zb^2)/(3*(-u - zb + u*zb)^4) + (8*zb*(1 + zb))/(3*(-u - zb + u*zb)^3) + (4*(1 - zb +  zb^2)^2)/(3*(-1 + u)*(-1 + zb)^2*zb) - (10*(1 - zb + zb^2)^2)/(3*u*(-1 + zb)^2*zb) + (10*(1 + zb + zb^2)^2)/(3*zb*(1 + zb)*(1 - u + u*zb)) + (8*(2 + zb + 2*zb^2))/(3*(-u - zb + u*zb)^2) - (4*(-4 + 3*zb - 3*zb^3 + zb^5))/(3*(-1 + zb)*zb*(1 + zb)*(-u - zb + u*zb))

      V20ggg2727CA[9] = (-4*zb^2)/(1 - u + u*zb)^4 + (4*zb*(1 + zb))/(1 - u + u*zb)^3 - (2*(1 + zb))/(1 - u + u*zb) - (4*zb^2)/(-u - zb + u*zb)^4 - (4*zb*(1 + zb))/(-u - zb + u*zb)^3 + (2*(1 + zb))/(-u - zb + u*zb) - (2*(1 - 2*zb + zb^2))/(3*(1 - u + u*zb)^2) - (2*(1 - 2*zb + zb^2))/(3*(-u - zb + u*zb)^2) - (2*u*(1 + 4*zb + zb^2))/(-1 + zb)^2 + (2*u^2*(1 + 4*zb + zb^2))/(-1 + zb)^2 + (2*(5 - 7*zb + 5*zb^2))/(3*(-1 + zb)^2)

    ----------------------------------------------------------------------------
    {}^{27 27} V^{[2, 1]}_{gg,g}
    ----------------------------------------------------------------------------
      V21ggg2727 = cggg2727 * (CA^2 * (L0zbar * S21ggg2727CA + Deltazbar * D21ggg2727CA + R21ggg2727CA) + CA * beta0 * Deltazbar * D21gggbeta)


      S21ggg2727CA = (20*(1 - u + u^2)^2)/(3*(-1 + u)*u)

      D21ggg2727CA = V21ggg2727CA[1]*Log[1 - u] + V21ggg2727CA[2]*Log[u]

      R21ggg2727CA = V21ggg2727CA[3]



      V21ggg2727CA[1] = -8/3 - 4/(3*(-1 + u)) + 4/(3*u) + (4*u)/3 - (4*u^2)/3

      V21ggg2727CA[2] = -8/3 - 4/(3*(-1 + u)) + 4/(3*u) + (4*u)/3 - (4*u^2)/3

      V21ggg2727CA[3] = (-28*(-1 + zb))/(3*(1 + u*(-1 + zb))) + (4*zb^2)/(3*(1 - u + u*zb)^4) + (4*(-9 + 5*zb))/(3*(1 - u + u*zb)) + (4*zb^2)/(3*(-u - zb + u*zb)^4) + (8*(1 + zb))/(3*(-u - zb + u*zb)) - (4*(zb + zb^2))/(3*(1 - u + u*zb)^3) + (4*(zb + zb^2))/(3*(-u - zb + u*zb)^3) + (4*(2 + zb + 2*zb^2))/(3*(1 - u + u*zb)^2) + (4*(2 + zb + 2*zb^2))/(3*(-u - zb + u*zb)^2) + (8*zb*(8 - 10*zb + 5*zb^2))/(3*(-1 + zb)^2) + (20*(2*zb - 2*zb^2 + zb^3))/(3*(-1 + u)*(-1 + zb)^2) - (20*(2*zb - 2*zb^2 + zb^3))/(3*u*(-1 + zb)^2) - (4*u*(-4 + 16*zb - 14*zb^2 + 5*zb^3))/(3*(-1 + zb)^2) + (4*u^2*(-4 + 16*zb - 14*zb^2 + 5*zb^3))/(3*(-1 + zb)^2)



%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
{}^{R_1 R_2} V^{(2))}_{q\bar{q},g}
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

  The general colour structure of this kernel is given in eq. (4.21) and reads:

    V20qqbargR1R2 = cqqbargR1R2 * (CA * (Deltazbar * D20qqbargCA
                                         + R20qqbargR1R2CA)
                                   + CF * (Deltazbar * D20qqbargCF
                                           + R20qqbargCF))

    V21qqbargR1R2 = cqqbargR1R2 * (CA * (L0zbar * S21qqbargR1R2CA
                                         + Deltazbar * D21qqbargR1R2CA
                                         + R21qqbargR1R2CA)
                                   + CF * (L0zbar * S21qqbargCF
                                           + Deltazbar * D21qqbargCF
                                           + R21qqbargCF))

  ..............................................................................

  Alternatively these kernels may be written as:

    V20qqbargR1R2 = cqqbargR1R2 * (Deltazbar * D20qqbarg + R20qqbargR1R2)

    V21qqbargR1R2 = cqqbargR1R2 * (Deltazbar * D21qqbargR1R2
                                   + L0zbar * S21qqbargR1R2
                                   + R21qqbargR1R2)

  with coefficients

    D20qqbarg = CA * D20qqbargCA + CF * D20qqbargCF

    R20qqbargR1R2 = CA * R20qqbargR1R2CA + CF * R20qqbargCF

  and

    S21qqbargR1R2 = CA * S21qqbargR1R2CA + CF * S21qqbargCF

    D21qqbargR1R2 = CA * D21qqbargR1R2CA + CF * D21qqbargCF

    R21qqbargR1R2 = CA * R21qqbargR1R2CA + CF * R21qqbargCF

  ..............................................................................


  ==============================================================================
  Colour Singlet: 1 1
  ==============================================================================
    ----------------------------------------------------------------------------
    {}^{1 1} V^{[2, 0]}_{q\bar{q},g}
    ----------------------------------------------------------------------------
      V20qqbarg11 = cqqbarg11 * (CA * (Deltazbar * D20qqbargCA + R20qqbarg11CA) + CF * (Deltazbar * D20qqbargCF + R20qqbargCF))


      D20qqbargCA = V20qqbarg11CA[3] + V20qqbarg11CA[1]*Log[1 - u]^2 + V20qqbarg11CA[2]*Log[u]^2

      R20qqbarg11CA = V20qqbarg11CA[10] + V20qqbarg11CA[4]*Log[1 + u*(-1 + zb)] + V20qqbarg11CA[5]*Log[1 - zb] + V20qqbarg11CA[6]*Log[(-1 + u)*(-1 + zb)] + V20qqbarg11CA[7]*Log[zb] +V20qqbarg11CA[8]*Log[u - u*zb] + V20qqbarg11CA[9]*Log[u + zb - u*zb]


      D20qqbargCF = V20qqbarg11CF[4] + V20qqbarg11CF[1]*Log[1 - u]^2 + V20qqbarg11CF[2]*Log[1 - u]*Log[u] + V20qqbarg11CF[3]*Log[u]^2

      R20qqbargCF = V20qqbarg11CF[10] + V20qqbarg11CF[5]*Log[1 + u*(-1 + zb)] + V20qqbarg11CF[6]*Log[(-1 + u)*(-1 + zb)] + V20qqbarg11CF[7]*Log[zb] +V20qqbarg11CF[8]*Log[u - u*zb] + V20qqbarg11CF[9]*Log[u + zb - u*zb]



      V20qqbarg11CA[1] = -1/2 + u - u^2

      V20qqbarg11CA[2] = -1/2 + u - u^2

      V20qqbarg11CA[3] = 1/2 - u + u^2

      V20qqbarg11CA[4] = -(u/zb) - (u^2*(-1 + zb))/zb + (-1 - zb + zb^2)/(2*(-1 + zb)*zb)

      V20qqbarg11CA[5] = (1 + zb - 2*zb^2 + 2*zb^3)/((-1 + zb)^2*zb) - (2*u*(1 + zb - 3*zb^2 + 3*zb^3))/((-1 + zb)^2*zb) + (2*u^2*(1 + zb - 3*zb^2 + 3*zb^3))/((-1 + zb)^2*zb)

      V20qqbarg11CA[6] = -(1 + 2*zb - 4*zb^2 + 3*zb^3)/(2*(-1 + zb)^2*zb) - (u^2*(1 + zb - 3*zb^2 + 3*zb^3))/((-1 + zb)^2*zb) + (u*(1 + 2*zb - 5*zb^2 + 4*zb^3))/((-1 + zb)^2*zb)

      V20qqbarg11CA[7] = (1 - zb + zb^2)/(-1 + zb)^2 - (2*u*(2 - 3*zb + 2*zb^2))/(-1 + zb)^2 + (2*u^2*(2 - 3*zb + 2*zb^2))/(-1 + zb)^2

      V20qqbarg11CA[8] = -((1 + zb)*(1 - zb + zb^2))/(2*(-1 + zb)^2*zb) + (u*(1 - zb^2 + 2*zb^3))/((-1 + zb)^2*zb) - (u^2*(1 + zb - 3*zb^2 + 3*zb^3))/((-1 + zb)^2*zb)

      V20qqbarg11CA[9] = -((u^2*(-1 + zb))/zb) + (u*(-1 + 2*zb))/zb - (1 - zb + zb^2)/(2*(-1 + zb)*zb)

      V20qqbarg11CA[10] = -(1 + zb^2)/(2*(-1 + zb)^2) + (u*(1 + 4*zb + zb^2))/(-1 + zb)^2 - (u^2*(1 + 4*zb + zb^2))/(-1 + zb)^2


      V20qqbarg11CF[1] = 1/2 - u + u^2

      V20qqbarg11CF[2] = -1 + 2*u - 2*u^2

      V20qqbarg11CF[3] = 1/2 - u + u^2

      V20qqbarg11CF[4] = (18 - Pi^2)/6 + ((-18 + Pi^2)*u)/3 - ((-18 + Pi^2)*u^2)/3

      V20qqbarg11CF[5] = 2 + zb/(1 - u + u*zb)^2 - (2*(1 + zb))/(1 - u + u*zb)

      V20qqbarg11CF[6] = -zb/(2*(1 - u + u*zb)^2) + (1 + zb)/(1 - u + u*zb) +zb/(2*(-u - zb + u*zb)^2) + (1 + zb)/(-u - zb + u*zb)

      V20qqbarg11CF[7] = -2 - zb/(2*(1 - u + u*zb)^2) + (1 + zb)/(1 - u + u*zb) - zb/(2*(-u - zb + u*zb)^2) + (-1 - zb)/(-u - zb + u*zb)

      V20qqbarg11CF[8] = zb/(2*(1 - u + u*zb)^2) + (-1 - zb)/(1 - u + u*zb) - zb/(2*(-u - zb + u*zb)^2) + (-1 - zb)/(-u - zb + u*zb)

      V20qqbarg11CF[9] = 2 + zb/(-u - zb + u*zb)^2 + (2*(1 + zb))/(-u - zb + u*zb)

      V20qqbarg11CF[10] = -1 - 2*zb - (3*zb)/(2*(1 - u + u*zb)^2) + (1 + 3*zb)/(2*(1 - u + u*zb)) - (3*zb)/(2*(-u - zb + u*zb)^2) + (-1 - 3*zb)/(2*(-u - zb + u*zb))

    ----------------------------------------------------------------------------
    {}^{1 1} V^{[2, 1]}_{q\bar{q},g}
    ----------------------------------------------------------------------------
      V21qqbarg11 = cqqbarg11 * (CA * (L0zbar * S21qqbarg11CA + Deltazbar * D21qqbarg11CA + R21qqbarg11CA) + CF * (L0zbar * S21qqbargCF + Deltazbar * D21qqbargCF + R21qqbargCF))


      S21qqbarg11CA = -1 + 2*u - 2*u^2

      D21qqbarg11CA = 0

      R21qqbarg11CA = V21qqbarg11CA[1]


      S21qqbargCF = 2 - 4*u + 4*u^2

      D21qqbargCF = V21qqbarg11CF[3] + V21qqbarg11CF[1]*Log[1 - u] + V21qqbarg11CF[2]*Log[u]

      R21qqbargCF = V21qqbarg11CF[4]



      V21qqbarg11CA[1] = -((zb*(2 - 2*zb + zb^2))/(-1 + zb)^2) + (2*u*zb*(2 - 2*zb + zb^2))/(-1 + zb)^2 - (2*u^2*zb*(2 - 2*zb + zb^2))/(-1 + zb)^2


      V21qqbarg11CF[1] = -1 + 2*u - 2*u^2

      V21qqbarg11CF[2] = -1 + 2*u - 2*u^2

      V21qqbarg11CF[3] = 3/2 - 3*u + 3*u^2

      V21qqbarg11CF[4] = -4*u*(-2 + zb) + 4*u^2*(-2 + zb) + 2*zb + zb/(2*(1 - u + u*zb)^2) + (-1 - zb)/(1 - u + u*zb) + zb/(2*(-u - zb + u*zb)^2) + (1 + zb)/(-u - zb + u*zb)


  ==============================================================================
  Octet: 8 8
  ==============================================================================
    ----------------------------------------------------------------------------
    {}^{8 8} V^{[2, 0]}_{q\bar{q},g}
    ----------------------------------------------------------------------------
      V20qqbarg88 = cqqbarg88 * (CA * (Deltazbar * D20qqbargCA + R20qqbarg88CA) + CF * (Deltazbar * D20qqbargCF + R20qqbargCF))


      R20qqbarg88CA = V20qqbarg88CA[10] + V20qqbarg88CA[4]*Log[1 + u*(-1 + zb)] + V20qqbarg88CA[5]*Log[1 - zb] + V20qqbarg88CA[6]*Log[(-1 + u)*(-1 + zb)] + V20qqbarg88CA[7]*Log[zb] +V20qqbarg88CA[8]*Log[u - u*zb] + V20qqbarg88CA[9]*Log[u + zb - u*zb]



      V20qqbarg88CA[4] = (3*(-1 + zb))/(2*(1 + u*(-1 + zb))) - u/zb - (u^2*(-1 + zb))/zb - zb/(2*(1 - u + u*zb)^2) + (5 - zb)/(2*(1 - u + u*zb)) - (1 - zb + zb^2)/(2*(-1 + zb)*zb)

      V20qqbarg88CA[5] = (1 + zb - 2*zb^2 + 2*zb^3)/((-1 + zb)^2*zb) - (2*u*(1 + zb - 3*zb^2 + 3*zb^3))/((-1 + zb)^2*zb) + (2*u^2*(1 + zb - 3*zb^2 + 3*zb^3))/((-1 + zb)^2*zb)

      V20qqbarg88CA[6] = (-1 - 3*zb)/(4*(u*(-1 + zb) - zb)) - (3*(-1 + zb))/(4*(1 + u*(-1 + zb))) + zb/(4*(1 - u + u*zb)^2) + (-5 + zb)/(4*(1 - u + u*zb)) - zb/(4*(-u - zb + u*zb)^2) + (-1 + zb)/(4*(-u - zb + u*zb)) - (1 + 2*zb - 4*zb^2 + 3*zb^3)/(2*(-1 + zb)^2*zb) - (u^2*(1 + zb - 3*zb^2 + 3*zb^3))/((-1 + zb)^2*zb) + (u*(1 + 2*zb - 5*zb^2 + 4*zb^3))/((-1 + zb)^2*zb)

      V20qqbarg88CA[7] = (-3*(-1 + zb))/(4*(1 + u*(-1 + zb))) + (1 + 3*zb)/(4*(u*(-1 + zb) - zb)) + zb/(4*(1 - u + u*zb)^2) + (-5 + zb)/(4*(1 - u + u*zb)) + zb/(4*(-u - zb + u*zb)^2) + (1 - zb)/(4*(-u - zb + u*zb)) + (2 - 3*zb + 2*zb^2)/(-1 + zb)^2 - (2*u*(2 - 3*zb + 2*zb^2))/(-1 + zb)^2 + (2*u^2*(2 - 3*zb + 2*zb^2))/(-1 + zb)^2

      V20qqbarg88CA[8] = (3*(-1 + zb))/(4*(1 + u*(-1 + zb))) + (1 + 3*zb)/(4*(u*(-1 + zb) - zb)) - zb/(4*(1 - u + u*zb)^2) + (5 - zb)/(4*(1 - u + u*zb)) + zb/(4*(-u - zb + u*zb)^2) + (1 - zb)/(4*(-u - zb + u*zb)) - (1 + zb^3)/(2*(-1 + zb)^2*zb) + (u*(1 - zb^2 + 2*zb^3))/((-1 + zb)^2*zb) - (u^2*(1 + zb - 3*zb^2 + 3*zb^3))/((-1 + zb)^2*zb)

      V20qqbarg88CA[9] = (-1 - 3*zb)/(2*(u*(-1 + zb) - zb)) - (u^2*(-1 + zb))/zb + (u*(-1 + 2*zb))/zb - zb/(2*(-u - zb + u*zb)^2) + (-1 + zb)/(2*(-u - zb + u*zb)) - (1 - 3*zb + 3*zb^2)/(2*(-1 + zb)*zb)

      V20qqbarg88CA[10] = (-3*(-1 + zb))/(2*(1 + u*(-1 + zb))) + ((-2 + zb)*zb^2)/(-1 + zb)^2 + (-1 + 3*zb)/(2*(u*(-1 + zb) - zb)) + (3*zb)/(4*(1 - u + u*zb)^2) + (-7 + 3*zb)/(4*(1 - u + u*zb)) + (3*zb)/(4*(-u - zb + u*zb)^2) - (3*(-1 + zb))/(4*(-u - zb + u*zb)) + (u*(1 + 4*zb + zb^2))/(-1 + zb)^2 - (u^2*(1 + 4*zb + zb^2))/(-1 + zb)^2

    ----------------------------------------------------------------------------
    {}^{8 8} V^{[2, 1]}_{q\bar{q},g}
    ----------------------------------------------------------------------------
      V21qqbarg88 = cqqbarg88 * (CA * (L0zbar * S21qqbarg88CA + Deltazbar * D21qqbarg88CA + R21qqbarg88CA) + CF * (L0zbar * S21qqbargCF + Deltazbar * D21qqbargCF + R21qqbargCF))


      S21qqbarg88CA = -2 + 4*u - 4*u^2

      D21qqbarg88CA = V21qqbarg88CA[1]*Log[1 - u] + V21qqbarg88CA[2]*Log[u]

      R21qqbarg88CA = V21qqbarg88CA[3]



      V21qqbarg88CA[1] = 1/2 - u + u^2

      V21qqbarg88CA[2] = 1/2 - u + u^2

      V21qqbarg88CA[3] = -zb/(4*(1 - u + u*zb)^2) + (1 + zb)/(2*(1 - u + u*zb)) - zb/(4*(-u - zb + u*zb)^2) + (-1 - zb)/(2*(-u - zb + u*zb)) - (zb*(3 - 4*zb + 2*zb^2))/(-1 + zb)^2 + (2*u*(-2 + 7*zb - 6*zb^2 + 2*zb^3))/(-1 + zb)^2 - (2*u^2*(-2 + 7*zb - 6*zb^2 + 2*zb^3))/(-1 + zb)^2



%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
{}^{R_1 R_2} V^{(2))}_{q g,q}
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

  The general colour structure of this kernel is given in eq. (4.23) and reads:

    V20qgqR1R2 = cqgqR1R2 * (CA * CF * (Deltazbar * D20qgqCA + R20qgqR1R2CA)
                             + CF^2 * (Deltazbar * D20qgqCF + R20qgqCF)
                             + CF * beta0 * Deltazbar * D20qqgbeta)

    V21qgqR1R2 = cqgqR1R2 * (CA * CF * (L0zbar * S21qgqR1R2CA
                                        + Deltazbar * D21qgqR1R2CA
                                        + R21qgqR1R2CA)
                             + CF^2 * (L0zbar * S21qgqCF + Deltazbar * D21qgqCF
                                       + R21qgqCF)
                             + CF * beta0 * Deltazbar * D21qqgbeta)

  ..............................................................................

  Alternatively these kernels may be written as:

    V20qgqR1R2 = cqgqR1R2 * (Deltazbar * D20qgq + Deltazbar * Nf * D20qgq
                             + R20qgqR1R2)

    V21qgqR1R2 = cqgqR1R2 * (Deltazbar * D21qgqR1R2 + Deltazbar * Nf * D21qgq
                             + L0zbar * S21qgqR1R2 + R20qgqR1R2)

  with coefficients

    D20qgq = CA * CF * (D20qgqCA + 11/3 * D20qgqbeta) + CF^2 * D20qgqCF

    D20qgqNf = -2/3 * CF * D20qgqbeta

    R20qgqR1R2 = CA * CF * R20qgqR1R2CA + CF^2 * R20qgqCF

  and

    S21qgqR1R2 = CA * CF * S21qgqR1R2CA + CF^2 * S21qgqCF

    D21qgq1 = CA * CF * (D21qgqR1R2CA + 11/3 * D21qgqbeta) + CF^2 * D21qgqCF

    D21qgqNf = -2/3 CF * D21qgqbeta

    R21qgq1 = CA * CF * R21qgqR1R2CA + CF^2 * R21qgqCF

  ..............................................................................


  ==============================================================================
  Colour Singlet: 1 1
  ==============================================================================
    ----------------------------------------------------------------------------
    {}^{1 1} V^{[2, 0]}_{qg,q}
    ----------------------------------------------------------------------------
      V20qgq11 = cqgq11 * (CA * CF * (Deltazbar * D20qgqCA + R20qgq11CA) + CF^2 * (Deltazbar * D20qgqCF + R20qgqCF) + CF * beta0 * Deltazbar * D20qgqbeta)


      D20qgqCA = V20qgq11CA[4] + V20qgq11CA[1]*Log[1 - u]*Log[u] + V20qgq11CA[2]*Log[u]^2 + V20qgq11CA[3]*PolyLog[2, u]

      R20qgq11CA = V20qgq11CA[11] + V20qgq11CA[5]*Log[1 + u*(-1 + zb)] + V20qgq11CA[6]*Log[1 - zb] + V20qgq11CA[7]*Log[(-1 + u)*(-1 + zb)] + V20qgq11CA[8]*Log[zb] + V20qgq11CA[9]*Log[u - u*zb] + V20qgq11CA[10]*Log[u + zb - u*zb]


      D20qgqCF = V20qgq11CF[4] + V20qgq11CF[1]*Log[u] + V20qgq11CF[2]*Log[u]^2 + V20qgq11CF[3]*PolyLog[2, u]

      R20qgqCF = V20qgq11CF[10] + V20qgq11CF[5]*Log[1 - zb] + V20qgq11CF[6]*Log[(-1 + u)*(-1 + zb)] + V20qgq11CF[7]*Log[zb] + V20qgq11CF[8]*Log[u - u*zb] + V20qgq11CF[9]*Log[u + zb - u*zb]


      D20qgqbeta = V20qgq11beta[2] + V20qgq11beta[1]*Log[u]



      V20qgq11CA[1] = 2 + 4/(-1 + u) + 2*u

      V20qgq11CA[2] = -1 - 2/(-1 + u) - u

      V20qgq11CA[3] = 2 + 4/(-1 + u) + 2*u

      V20qgq11CA[4] = -1/3 - 8/(3*(-1 + u)) - (4*u)/3

      V20qgq11CA[5] = (u*(-1 + zb))/zb - (1 + 4*zb)/zb - (8*zb^2)/(1 - u + u*zb)^4 + (8*zb*(1 + zb))/(1 - u + u*zb)^3 + (4*(3 + zb))/(1 - u + u*zb) + (2 - 2*zb + zb^2)/((-1 + u)*(-1 + zb)*zb) - (4*(4 + 2*zb + zb^2))/(1 - u + u*zb)^2

      V20qgq11CA[6] = (-2 + 2*zb - zb^2)/((-1 + u)*(-1 + zb)*zb) + (2 - 2*zb + zb^2)/(zb*(1 - u + u*zb))

      V20qgq11CA[7] = -((u*(-1 + zb))/zb) + (1 + 3*zb)/zb + (4*zb^2)/(1 - u + u*zb)^4 - (4*zb*(1 + zb))/(1 - u + u*zb)^3 + (-2 - 6*zb - 3*zb^2)/(zb*(1 - u + u*zb)) + (2*(4 + 2*zb + zb^2))/(1 - u + u*zb)^2

      V20qgq11CA[8] = 1 + (4*zb^2)/(1 - u + u*zb)^4 - (4*zb*(1 + zb))/(1 - u + u*zb)^3 + (2 - 6*zb - zb^2)/(zb*(1 - u + u*zb)) + (-2 + 2*zb - zb^2)/((-1 + u)*(-1 + zb)*zb) + (2*(4 + 2*zb + zb^2))/(1 - u + u*zb)^2

      V20qgq11CA[9] = (u*(-1 + zb))/zb - (1 + 3*zb)/zb - (4*zb^2)/(1 - u + u*zb)^4 + (4*zb*(1 + zb))/(1 - u + u*zb)^3 + (2*(4 + zb))/(1 - u + u*zb) + (2 - 2*zb + zb^2)/((-1 + u)*(-1 + zb)*zb) - (2*(4 + 2*zb + zb^2))/(1 - u + u*zb)^2

      V20qgq11CA[10] = -((u*(-1 + zb))/zb) + (1 + 2*zb)/zb + (-2 - 2*zb - zb^2)/(zb*(1 - u + u*zb))

      V20qgq11CA[11] = 1 + (12*zb^2)/(1 - u + u*zb)^4 - (2*(1 + zb))/(1 - u + u*zb) - (12*(zb + zb^2))/(1 - u + u*zb)^3 + (2*(1 + 6*zb + zb^2))/(1 - u + u*zb)^2


      V20qgq11CF[1] = 3 + 6/(-1 + u) + 3*u

      V20qgq11CF[2] = 1 + 2/(-1 + u) + u

      V20qgq11CF[3] = -2 - 4/(-1 + u) - 2*u

      V20qgq11CF[4] = (-3 + Pi^2)/3 + (2*Pi^2)/(3*(-1 + u)) + (Pi^2*u)/3

      V20qgq11CF[5] = 2/((-1 + zb)*zb) + (2*u)/((-1 + zb)*zb) + (2*(2 - 2*zb + zb^2))/((-1 + u)*(-1 + zb)*zb)

      V20qgq11CF[6] = (u*(-2 + zb))/(-1 + zb) - zb/(-1 + zb) + zb/(-u - zb + u*zb)^2 + (2 - zb)/(-u - zb + u*zb)

      V20qgq11CF[7] = -((u*(-2 + zb))/(-1 + zb)) + zb/(-1 + zb) - zb/(-u - zb + u*zb)^2 + (-2 + zb)/(-u - zb + u*zb)

      V20qgq11CF[8] = -(zb/(-u - zb + u*zb)^2) + (-2 + zb)/(-u - zb + u*zb) + (-2 + zb^2)/((-1 + zb)*zb) - (2*(2 - 2*zb + zb^2))/((-1 + u)*(-1 + zb)*zb) - (u*(2 - 2*zb + zb^2))/((-1 + zb)*zb)

      V20qgq11CF[9] = (2*u*(-1 + zb))/zb - (2*(1 + zb))/zb + (2*zb)/(-u - zb + u*zb)^2 - (2*(-2 + zb))/(-u - zb + u*zb) + (2*(2 - 2*zb + zb^2))/((-1 + u)*(-1 + zb)*zb)

      V20qgq11CF[10] = -(u/(-1 + zb)) + (2*zb)/(-1 + zb) - (3*zb)/(-u - zb + u*zb)^2 - (-u - zb + u*zb)^(-1)


      V20qgq11beta[1] = -1 - 2/(-1 + u) - u

      V20qgq11beta[2] = -5/3 - 10/(3*(-1 + u)) - (5*u)/3

    ----------------------------------------------------------------------------
    {}^{1 1} V^{[2, 1]}_{qg,q}
    ----------------------------------------------------------------------------
      V21qgq11 = cqgq11 * (CA * CF * (L0zbar * S21qgq11CA + Deltazbar * D21qgq11CA + R21qgq11CA) + CF^2 * (L0zbar * S21qgqCF + Deltazbar * D21qgqCF + R21qgqCF) + CF * beta0 * Deltazbar * D21qgqbeta)


      S21qgq11CA = (-2*(1 + u^2))/(-1 + u)

      D21qgq11CA = V21qgq11CA[1]*Log[1 - u]

      R21qgq11CA = V21qgq11CA[2]


      S21qgqCF = 0

      D21qgqCF = V21qgq11CF[1]*Log[u]

      R21qgqCF = V21qgq11CF[2]


      D21qgqbeta = V21qgq11beta[1]



      V21qgq11CA[1] = 2 + 4/(-1 + u) + 2*u

      V21qgq11CA[2] = -2 + 2*u + (2*zb)/((-1 + u)*(-1 + zb)) - (4*zb^2)/(1 - u + u*zb)^4 + (2*(4 + zb))/(1 - u + u*zb) + (4*(zb + zb^2))/(1 - u + u*zb)^3 - (2*(4 + 2*zb + zb^2))/(1 - u + u*zb)^2


      V21qgq11CF[1] = 2 + 4/(-1 + u) + 2*u

      V21qgq11CF[2] = (u*(-2 + zb))/(-1 + zb) - zb/(-1 + zb) + zb/(-u - zb + u*zb)^2 + (2 - zb)/(-u - zb + u*zb)


      V21qgq11beta[1] = -1 - 2/(-1 + u) - u


  ==============================================================================
  Asymmetric octet: 8 A
  ==============================================================================
    ----------------------------------------------------------------------------
    {}^{8 A} V^{[2, 0]}_{qg,q}
    ----------------------------------------------------------------------------
      V20qgq8A = cqgq8A * (CA * CF * (Deltazbar * D20qgqCA + R20qgq8ACA) + CF^2 * (Deltazbar * D20qgqCF + R20qgqCF) + CF * beta0 * Deltazbar * D20qgqbeta)


      R20qgq8ACA = V20qgq8ACA[11] + V20qgq8ACA[5]*Log[1 + u*(-1 + zb)] + V20qgq8ACA[6]*Log[1 - zb] + V20qgq8ACA[7]*Log[(-1 + u)*(-1 + zb)] + V20qgq8ACA[8]*Log[zb] + V20qgq8ACA[9]*Log[u - u*zb] + V20qgq8ACA[10]*Log[u + zb - u*zb]



      V20qgq8ACA[5] = (u*(-1 + zb))/zb - (1 + 3*zb)/zb - (4*zb^2)/(1 - u + u*zb)^4 + (4*zb*(1 + zb))/(1 - u + u*zb)^3 - (2*(4 + 2*zb + zb^2))/(1 - u + u*zb)^2 + (2 + 6*zb + 3*zb^2)/(zb*(1 - u + u*zb))

      V20qgq8ACA[6] = (-2 + 2*zb - zb^2)/((-1 + u)*(-1 + zb)*zb) + (2 - 2*zb + zb^2)/(zb*(1 - u + u*zb))

      V20qgq8ACA[7] = -((u*(-1 + zb))/zb) + (1 + 2*zb)/zb + (2*zb^2)/(1 - u + u*zb)^4 - zb/(2*(-u - zb + u*zb)^2) + (-2 + zb)/(2*(-u - zb + u*zb)) - (2*(zb + zb^2))/(1 - u + u*zb)^3 + (4 + 2*zb + zb^2)/(1 - u + u*zb)^2 + (4*(1 - 3*zb + 2*zb^2))/(zb*(1 - u + u*zb)) - (2*(3 - 5*zb + 5*zb^2))/((1 + u*(-1 + zb))*zb)

      V20qgq8ACA[8] = 1 + (2*zb^2)/(1 - u + u*zb)^4 - (2*zb*(1 + zb))/(1 - u + u*zb)^3 + (-4 - zb)/(1 - u + u*zb) + zb/(2*(-u - zb + u*zb)^2) + (2 - zb)/(2*(-u - zb + u*zb)) + (4 + 2*zb + zb^2)/(1 - u + u*zb)^2

      V20qgq8ACA[9] = (5*(-1 + zb))/(1 + u*(-1 + zb)) + (u*(-1 + zb))/zb - (1 + 2*zb)/zb - (2*zb^2)/(1 - u + u*zb)^4 + (9 - 4*zb)/(1 - u + u*zb) + zb/(2*(-u - zb + u*zb)^2) + (2 - zb)/(2*(-u - zb + u*zb)) + (-4 - 2*zb - zb^2)/(1 - u + u*zb)^2 + (2 - 2*zb + zb^2)/((-1 + u)*(-1 + zb)*zb) + (2*(zb + zb^2))/(1 - u + u*zb)^3

      V20qgq8ACA[10] = -((u*(-1 + zb))/zb) + (1 + zb)/zb - zb/(-u - zb + u*zb)^2 + (-2 + zb)/(-u - zb + u*zb) + (-2 + 2*zb - zb^2)/((-1 + u)*(-1 + zb)*zb)

      V20qgq8ACA[11] = 1 + zb/((-1 + u)*(-1 + zb)) + (6*zb^2)/(1 - u + u*zb)^4 - (6*zb*(1 + zb))/(1 - u + u*zb)^3 - (2*(1 + zb))/(1 - u + u*zb) + (3*zb)/(2*(-u - zb + u*zb)^2) + 1/(2*(-u - zb + u*zb)) + (1 + 8*zb + zb^2)/(1 - u + u*zb)^2

    ----------------------------------------------------------------------------
    {}^{8 A} V^{[2, 1]}_{qg,q}
    ----------------------------------------------------------------------------
      V21qgq8A = cqgq8A * (CA * CF * (L0zbar * S21qgq8ACA + Deltazbar * D21qgq8ACA + R21qgq8ACA) + CF^2 * (L0zbar * S21qgqCF + Deltazbar * D21qgqCF + R21qgqCF) + CF * beta0 * Deltazbar * D21qgqbeta)


      S21qgq8ACA = 0

      D21qgq8ACA = V21qgq8ACA[1]*Log[1 - u] + V21qgq8ACA[2]*Log[u]

      R21qgq8ACA = V21qgq8ACA[3]



      V21qgq8ACA[1] = 1 + 2/(-1 + u) + u

      V21qgq8ACA[2] = -1 - 2/(-1 + u) - u

      V21qgq8ACA[3] = -1 - (2*zb^2)/(1 - u + u*zb)^4 + (2*zb*(1 + zb))/(1 - u + u*zb)^3 + (4 + zb)/(1 - u + u*zb) - zb/(2*(-u - zb + u*zb)^2) + (-2 + zb)/(2*(-u - zb + u*zb)) + (-4 - 2*zb - zb^2)/(1 - u + u*zb)^2


  ==============================================================================
  Symmetric octet: 8 S
  ==============================================================================
    ----------------------------------------------------------------------------
    {}^{8 S} V^{[2, 0]}_{qg,q}
    ----------------------------------------------------------------------------
      V20qgq8S = cqgq8S / cqgq8A * V20qgq8A

    ----------------------------------------------------------------------------
    {}^{8 S} V^{[2, 1]}_{qg,q}
    ----------------------------------------------------------------------------
      V21qgq8S = cqgq8S / cqgq8A * V21qgq8A



%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
{}^{R_1 R_2} V^{(2))}_{q g,g}
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

  The general colour structure of this kernel is given in eq. (4.27) and reads:

    V20qggR1R2 = cqgqR1R2 * (CA * R20qggR1R2CA + CF * R20qggCF)

    V21qggR1R2 = cqgqR1R2 * (CA * R21qggR1R2CA + CF * R21qggCF)

  ..............................................................................

  Alternatively these kernels may be written as

    V20qggR1R2 = cqgqR1R2 * R20qggR1R2

    V21qggR1R2 = cqgqR1R2 * R21qggR1R2

  with coefficients

    R20qggR1R2 = CA * R20qggR1R2CA + CF * R20qggCF

  and

    R21qggR1R2 = CA * R21qggR1R2CA + CF * R21qggCF


  ==============================================================================
  Colour Singlet: 1 1
  ==============================================================================
    ----------------------------------------------------------------------------
    {}^{1 1} V^{[2, 0]}_{qg,g}
    ----------------------------------------------------------------------------
      V20qgg11 = cqgq11 * (CA * R20qgg11CA + CF * R20qggCF)


      R20qgg11CA = V20qgg11CA[7] + V20qgg11CA[1]*Log[1 + u*(-1 + zb)] + V20qgg11CA[2]*Log[1 - zb] + V20qgg11CA[3]*Log[(-1 + u)*(-1 + zb)] + V20qgg11CA[4]*Log[zb] + V20qgg11CA[5]*Log[u - u*zb] + V20qgg11CA[6]*Log[u + zb - u*zb]


      R20qggCF = V20qgg11CF[6] + V20qgg11CF[1]*Log[1 + u*(-1 + zb)] + V20qgg11CF[2]*Log[1 - zb] + V20qgg11CF[3]*Log[(-1 + u)*(-1 + zb)] + V20qgg11CF[4]*Log[zb] + V20qgg11CF[5]*Log[u - u*zb]



      V20qgg11CA[1] = -1/2 + (-1 - 2*zb - 2*zb^2)/(2*(-u - zb + u*zb)) + (1 - 2*zb + 2*zb^2)/(2*(-1 + u)*(-1 + zb))

      V20qgg11CA[2] = 1/2 + (-1 + 2*zb - 2*zb^2)/(2*(-u - zb + u*zb)) + (1 - 2*zb + 2*zb^2)/(2*(-1 + u)*(-1 + zb))

      V20qgg11CA[3] = 1 + (2*zb^2)/(-u - zb + u*zb)^4 + (2*zb*(1 + zb))/(-u - zb + u*zb)^3 + (1 + 4*zb)/(-u - zb + u*zb) + (1 + 2*zb + 4*zb^2)/(-u - zb + u*zb)^2

      V20qgg11CA[4] = -1/2 - (2*zb^2)/(-u - zb + u*zb)^4 - (2*zb*(1 + zb))/(-u - zb + u*zb)^3 + (-1 - 2*zb - 4*zb^2)/(-u - zb + u*zb)^2 + (-1 + 2*zb - 2*zb^2)/(2*(-1 + u)*(-1 + zb)) + (-1 - 6*zb + 2*zb^2)/(2*(-u - zb + u*zb))

      V20qgg11CA[5] = -3/2 - (2*zb^2)/(-u - zb + u*zb)^4 - (2*zb*(1 + zb))/(-u - zb + u*zb)^3 + (-1 - 2*zb - 4*zb^2)/(-u - zb + u*zb)^2 + (-1 + 2*zb - 2*zb^2)/(2*(-1 + u)*(-1 + zb)) + (-1 - 10*zb + 2*zb^2)/(2*(-u - zb + u*zb))

      V20qgg11CA[6] = 2 + (4*zb^2)/(-u - zb + u*zb)^4 + (4*zb*(1 + zb))/(-u - zb + u*zb)^3 + (1 + 8*zb - 2*zb^2)/(-u - zb +u*zb) + (1 - 2*zb + 2*zb^2)/((-1 + u)*(-1 + zb)) + (2*(1 + 2*zb + 4*zb^2))/(-u - zb + u*zb)^2

      V20qgg11CA[7] = (2*zb)/(-1 + u) + (-1 + 4*zb)/2 - (4*zb^2)/(-u - zb + u*zb)^4 + (-1 + 3*zb)/(-u - zb + u*zb) - (4*(zb + zb^2))/(-u - zb + u*zb)^3 + (-1 - 4*zb + 3*zb^2)/(-u - zb + u*zb)^2


      V20qgg11CF[1] = -(zb/(1 - u + u*zb)^2) + (-1 + 2*zb)/(1 - u + u*zb)

      V20qgg11CF[2] = (-1 + zb)^(-1) + (u*(-1 + 2*zb))/(-1 + zb)

      V20qgg11CF[3] = -1/(2*(-1 + zb)) - (u*(-1 + 2*zb))/(2*(-1 + zb)) + zb/(2*(1 - u + u*zb)^2) + (1 - 2*zb)/(2*(1 - u + u*zb))

      V20qgg11CF[4] = 1/(2*(-1 + zb)) + (u*(-1 + 2*zb))/(2*(-1 + zb)) + zb/(2*(1 - u + u*zb)^2) + (1 - 2*zb)/(2*(1 - u + u*zb))

      V20qgg11CF[5] = -1/(2*(-1 + zb)) - (u*(-1 + 2*zb))/(2*(-1 + zb)) - zb/(2*(1 - u + u*zb)^2) + (-1 + 2*zb)/(2*(1 - u + u*zb))

      V20qgg11CF[6] = 1/(2*(-1 + zb)) - (2*zb)/(-1 + u) + (3*zb)/(2*(1 - u + u*zb)^2) + (-2 - 3*zb)/(2*(1 - u + u*zb)) - (u*(3 - 5*zb + 4*zb^2))/(2*(-1 + zb))

    ----------------------------------------------------------------------------
    {}^{1 1} V^{[2, 1]}_{qg,g}
    ----------------------------------------------------------------------------
      V21qgg11 = cqgq11 * (CA * R21qgg11CA + CF * R21qggCF)


      R21qgg11CA = V21qgg11CA[1]


      R21qggCF = V21qgg11CF[1]



      V21qgg11CA[1] = 1 + u*(-1 + zb) + zb + (2*zb^2)/(-u - zb + u*zb)^4 + (1 + 4*zb)/(-u - zb + u*zb) + (2*(zb + zb^2))/(-u - zb + u*zb)^3 + (1 - 2*zb + 2*zb^2)/((-1 + u)*(-1 + zb)) + (1 + 2*zb + 4*zb^2)/(-u - zb + u*zb)^2


      V21qgg11CF[1] = -1/(2*(-1 + zb)) - (u*(-1 + 2*zb))/(2*(-1 + zb)) - zb/(2*(1 - u + u*zb)^2) + (-1 + 2*zb)/(2*(1 - u + u*zb))


  ==============================================================================
  Asymmetric octet: 8 A
  ==============================================================================
    ----------------------------------------------------------------------------
    {}^{8 A} V^{[2, 0]}_{qg,g}
    ----------------------------------------------------------------------------
      V20qgg8A = cqgq8A * (CA * R20qgg8ACA + CF * R20qggCF)


      R20qgg8ACA = V20qgg8ACA[7] + V20qgg8ACA[1]*Log[1 + u*(-1 + zb)] + V20qgg8ACA[2]*Log[1 - zb] + V20qgg8ACA[3]*Log[(-1 + u)*(-1 + zb)] + V20qgg8ACA[4]*Log[zb] + V20qgg8ACA[5]*Log[u - u*zb] + V20qgg8ACA[6]*Log[u + zb - u*zb]



      V20qgg8ACA[1] = zb/(2*(1 - u + u*zb)^2) + (1 - 2*zb)/(2*(1 - u + u*zb))

      V20qgg8ACA[2] = 1/2 + (-1 + 2*zb - 2*zb^2)/(2*(-u - zb + u*zb)) + (1 - 2*zb + 2*zb^2)/(2*(-1 + u)*(-1 + zb))

      V20qgg8ACA[3] = -zb/(4*(1 - u + u*zb)^2) + (-1 + 2*zb)/(4*(1 - u + u*zb)) + zb^2/(-u - zb + u*zb)^4 + (zb*(1 + zb))/(-u - zb + u*zb)^3 + (1 + 4*zb)/(2*(-u - zb + u*zb)) - (zb*(3 + zb^2)*(1 + 3*zb^2))/(-1 + zb)^6 + (1 + 2*zb + 4*zb^2)/(2*(-u - zb + u*zb)^2) + ((1 + zb^2)*(1 + 14*zb^2 + zb^4))/(2*(-1 + zb)^6)

      V20qgg8ACA[4] = -zb/(4*(1 - u + u*zb)^2) + (-1 + 2*zb)/(4*(1 - u + u*zb)) - zb^2/(-u - zb + u*zb)^4 - (zb*(1 + zb))/(-u - zb + u*zb)^3 + (-1 - 4*zb)/(2*(-u - zb + u*zb)) + (-1 - 2*zb - 4*zb^2)/(2*(-u - zb + u*zb)^2) + (zb*(3 + zb^2)*(1 + 3*zb^2))/(-1 + zb)^6 - ((1 + zb^2)*(1 + 14*zb^2 + zb^4))/(2*(-1 + zb)^6)

      V20qgg8ACA[5] = -1 + zb/(4*(1 - u + u*zb)^2) + (1 - 2*zb)/(4*(1 - u + u*zb)) - zb^2/(-u - zb + u*zb)^4 - (zb*(1 + zb))/(-u - zb + u*zb)^3 + ((-3 + zb)*zb)/(-u - zb + u*zb) + (-1 - 2*zb - 4*zb^2)/(2*(-u - zb + u*zb)^2) + (-1 + 2*zb - 2*zb^2)/(2*(-1 + u)*(-1 + zb))

      V20qgg8ACA[6] = 3/2 + (2*zb^2)/(-u - zb + u*zb)^4 + (2*zb*(1 + zb))/(-u - zb + u*zb)^3 + (1 + 10*zb - 2*zb^2)/(2*(-u - zb + u*zb)) + (1 - 2*zb + 2*zb^2)/(2*(-1 + u)*(-1 + zb)) + (1 + 2*zb + 4*zb^2)/(-u - zb + u*zb)^2

      V20qgg8ACA[7] = (-1 + zb)/2 + (u*(-1 + zb))/2 + zb/(-1 + u) - (3*zb)/(4*(1 - u + u*zb)^2) + (2 + 3*zb)/(4*(1 - u + u*zb)) - (2*zb^2)/(-u - zb + u*zb)^4 - (2*zb*(1 + zb))/(-u - zb + u*zb)^3 + (-1 + zb)/(-u - zb + u*zb) + (-1 - 6*zb + 3*zb^2)/(2*(-u - zb + u*zb)^2)

    ----------------------------------------------------------------------------
    {}^{8 A} V^{[2, 1]}_{qg,g}
    ----------------------------------------------------------------------------
      V21qgg8A = cqgq8A * (CA * R21qgg8ACA + CF * R21qggCF)


      R21qgg8ACA = V21qgg8ACA[1]



      V21qgg8ACA[1] = 1/2 - (3*(-1 + zb))/(4*(1 + u*(-1 + zb))) + zb/(4*(1 - u + u*zb)^2) + (-2 + zb)/(4*(1 - u + u*zb)) + zb^2/(-u - zb + u*zb)^4 + (1 + 4*zb)/(2*(-u - zb + u*zb)) + (zb + zb^2)/(-u - zb + u*zb)^3 + (1 + 2*zb + 4*zb^2)/(2*(-u - zb + u*zb)^2)


  ==============================================================================
  Symmetric octet: 8 S
  ==============================================================================
    ----------------------------------------------------------------------------
    {}^{8 S} V^{[2, 0]}_{qg,g}
    ----------------------------------------------------------------------------
      V20qgg8S = cqgq8S / cqgq8A * V20qgg8A

    ----------------------------------------------------------------------------
    {}^{8 S}_ V^{[2, 1]}_{qg,g}
    ----------------------------------------------------------------------------
      V21qgg8S = cqgq8S / cqgq8A * V21qgg8A



%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
{}^{R_1 R_2} V^{(2))}_{gg,q}
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

  The general colour structure (in all channels except for the mixed octets) of
  this kernel is given in eq. (4.29) and reads:

    V20ggqR1R2 = cgggR1R2 * (CA * CF * R20ggqCA + cggqR1R2 * CF^2 * R20ggqCF)

    V21ggqR1R2 = cgggR1R2 * (CA * CF * R21ggqCA + cggqR1R2 * CF^2 * R21ggqCF)

  with the rescaling factors cggqR1R2 given in eq. (4.30) as:

    cggq11 = 1

    cggqAA = N^2/(N^2 - 1)

    cggqSS = (N^2 - 4)/(N^2 - 1)

    cggq2727 = 0

  ..............................................................................

  Alternatively these kernels may be written as

    V20ggqR1R2 = cgggR1R2 * R20ggqR1R2

    V21ggqR1R2 = cgggR1R2 * R21ggqR1R2

  with coefficients

    R20ggqR1R2 = CA * CF * R20ggqCA + cggqR1R2 * CF^2 * R20ggqCF

  and

    R21ggqR1R2 = CA * CF * R21ggqCA + cggqR1R2 * CF^2 * R21ggqCF

  ..............................................................................

  For the mixed octets, the general structure of these kernels is given in eq.
  (4.31) and reads:

    V20ggqAS = - V20ggqSA = cggqAS * R20ggqAS

    V21ggqAS = - V21ggqSA = cggqAS * R21ggqAS

  with cggqAS given in eq. (4.32) as:

    cggqAS = CF Sqrt[N^2 - 1] Sqrt[N^2 - 4]


  ==============================================================================
  Colour Singlet: 1 1
  ==============================================================================
    ----------------------------------------------------------------------------
    {}^{1 1} V^{[2, 0]}_{gg,q}
    ----------------------------------------------------------------------------
      V20ggq11 = cggg11 * (CA * CF * R20ggqCA + cggq11 * CF^2 * R20ggqCF)


      R20ggqCA = V20ggq11CA[7] + V20ggq11CA[1]*Log[1 + u*(-1 + zb)] + V20ggq11CA[2]*Log[1 - zb] + V20ggq11CA[3]*Log[(-1 + u)*(-1 + zb)] + V20ggq11CA[4]*Log[zb] + V20ggq11CA[5]*Log[u - u*zb] + V20ggq11CA[6]*Log[u + zb - u*zb]


      R20ggqCF = V20ggq11CF[6] + V20ggq11CF[1]*Log[1 + u*(-1 + zb)] + V20ggq11CF[2]*Log[(-1 + u)*(-1 + zb)] + V20ggq11CF[3]*Log[zb] + V20ggq11CF[4]*Log[u - u*zb] + V20ggq11CF[5]*Log[u + zb - u*zb]



      V20ggq11CA[1] = u + (1 + zb)/(-1 + zb) + (1 + zb^2)/((-1 + u)*(-1 + zb)^2)

      V20ggq11CA[2] = (-1 - zb^2)/((-1 + u)*(-1 + zb)^2) + (1 + zb^2)/(u*(-1 + zb)^2) + (4*u*(1 + zb^2))/(-1 + zb)^2 - (4*u^2*(1 + zb^2))/(-1 + zb)^2 - (9 + 2*zb + 5*zb^2)/(-1 + zb)^2

      V20ggq11CA[3] = (-1 - zb^2)/(u*(-1 + zb)^2) + (2*u^2*(1 + zb^2))/(-1 + zb)^2 + (5 + 3*zb^2)/(-1 + zb)^2 - (u*(3 - 2*zb + 3*zb^2))/(-1 + zb)^2

      V20ggq11CA[4] = (-1 - zb^2)/((-1 + u)*(-1 + zb)^2) - (4*(1 + zb^2))/(-1 + zb)^2 + (1 +zb^2)/(u*(-1 + zb)^2) + (2*u*(1 + zb^2))/(-1 + zb)^2 - (2*u^2*(1 + zb^2))/(-1 + zb)^2

      V20ggq11CA[5] = -((u*(1 + zb)^2)/(-1 + zb)^2) + (1 + zb^2)/((-1 + u)*(-1 + zb)^2) + (2*u^2*(1 + zb^2))/(-1 + zb)^2 + (2*(2 + zb + zb^2))/(-1 + zb)^2

      V20ggq11CA[6] = -u + (2*zb)/(-1 + zb) + (-1 - zb^2)/(u*(-1 + zb)^2)

      V20ggq11CA[7] = -2/(-1 + u) + 2/u - (12*u*zb)/(-1 + zb)^2 + (12*u^2*zb)/(-1 + zb)^2 - (3 - 8*zb + 3*zb^2)/(-1 + zb)^2


      V20ggq11CF[1] = -2 - (2*zb)/(1 - u + u*zb)^2 - (2*(1 + zb))/(1 - u + u*zb) - (2*(1 + zb^2))/((-1 + u)*(-1 + zb)^2) + (2*(1 + zb^2))/(u*(-1 + zb)^2)

      V20ggq11CF[2] = zb/(1 - u + u*zb)^2 + (1 + zb)/(1 - u + u*zb) - zb/(-u - zb + u*zb)^2 + (1 + zb)/(-u - zb + u*zb)

      V20ggq11CF[3] = 2 + zb/(1 - u + u*zb)^2 + (1 + zb)/(1 - u + u*zb) + zb/(-u - zb + u*zb)^2 + (-1 - zb)/(-u - zb + u*zb) + (2*(1 + zb^2))/((-1 + u)*(-1 + zb)^2) - (2*(1 + zb^2))/(u*(-1 + zb)^2)

      V20ggq11CF[4] = -(zb/(1 - u + u*zb)^2) + (-1 - zb)/(1 - u + u*zb) + zb/(-u - zb + u*zb)^2 + (-1 - zb)/(-u - zb + u*zb)

      V20ggq11CF[5] = -2 - (2*zb)/(-u - zb + u*zb)^2 + (2*(1 + zb))/(-u - zb + u*zb) - (2*(1 + zb^2))/((-1 + u)*(-1 + zb)^2) + (2*(1 + zb^2))/(u*(-1 + zb)^2)

      V20ggq11CF[6] = 4 + 2/(-1 + u) - 2/u + (3*zb)/(1 - u + u*zb)^2 - 2/(1 - u + u*zb) + (3*zb)/(-u - zb + u*zb)^2 + 2/(-u - zb + u*zb)

    ----------------------------------------------------------------------------
    {}^{1 1}_ V^{[2, 1]}_{gg,q}
    ----------------------------------------------------------------------------
      V21ggq11 = cggg11 * (CA * CF * R21ggqCA + cggq11 * CF^2 * R21ggqCF)


      R21ggqCA = V21ggq11CA[1]


      R21ggqCF = V21ggq11CF[1]



      V21ggq11CA[1] = (4*(1 + zb^2))/(-1 + zb)^2 + (2*(1 + zb^2))/((-1 + u)*(-1 + zb)^2) - (2*(1 + zb^2))/(u*(-1 + zb)^2) - (2*u*(1 + zb^2))/(-1 + zb)^2 + (2*u^2*(1 + zb^2))/(-1 + zb)^2


      V21ggq11CF[1] = -2 - zb/(1 - u + u*zb)^2 + (-1 - zb)/(1 - u + u*zb) - zb/(-u - zb + u*zb)^2 + (1 + zb)/(-u - zb + u*zb) - (4*(1 + zb^2))/((-1 + u)*(-1 + zb)^2) + (4*(1 + zb^2))/(u*(-1 + zb)^2)


  ==============================================================================
  Asymmetric octet: A A
  ==============================================================================
    ----------------------------------------------------------------------------
    {}^{A A} V^{[2, 0]}_{gg,q}
    ----------------------------------------------------------------------------
      V20ggqAA = cgggAA * (CA * CF * R20ggqCA + cggqAA * CF^2 * R20ggqCF)

    ----------------------------------------------------------------------------
    {}^{A A}_ V^{[2, 1]}_{gg,q}
    ----------------------------------------------------------------------------
      V21ggqAA = cgggAA * (CA * CF * R21ggqCA + cggqAA * CF^2 * R21ggqCF)


  ==============================================================================
  Symmetric octet: S S
  ==============================================================================
    ----------------------------------------------------------------------------
    {}^{S S} V^{[2, 0]}_{gg,q}
    ----------------------------------------------------------------------------
      V20ggqSS = cgggSS * (CA * CF * R20ggqCA + cggqSS * CF^2 * R20ggqCF)

    ----------------------------------------------------------------------------
    {}^{S S}_ V^{[2, 1]}_{gg,q}
    ----------------------------------------------------------------------------
      V21ggqSS = cgggSS * (CA * CF * R21ggqCA + cggqSS * CF^2 * R21ggqCF)


  ==============================================================================
  Mixed octet: A S
  ==============================================================================
    ----------------------------------------------------------------------------
    {}^{A S} V^{[2, 0]}_{gg,q}
    ----------------------------------------------------------------------------
      V20ggqAS = cggqAS * R20ggqAS


      R20ggqAS = V20ggqASCF[7] + V20ggqASCF[1]*Log[1 + u*(-1 + zb)] + V20ggqASCF[2]*Log[1 - zb] + V20ggqASCF[3]*Log[(-1 + u)*(-1 + zb)] + V20ggqASCF[4]*Log[zb] + V20ggqASCF[5]*Log[u - u*zb] + V20ggqASCF[6]*Log[u + zb - u*zb]



      V20ggqASCF[1] = -u/2 - (-1 + zb)^(-1) + zb/(2*(1 - u + u*zb)^2) + (1 + zb)/(2*(1 - u + u*zb)) + (-1 - zb^2)/(2*u*(-1 + zb)^2)

      V20ggqASCF[2] = 1/2 - u + (-1 - zb^2)/(2*(-1 + u)*(-1 + zb)^2) + (-1 - zb^2)/(2* u*(-1 + zb)^2)

      V20ggqASCF[3] = u/2 + (-1 + zb)^(-1) - zb/(4*(1 - u + u*zb)^2) + (-1 - zb)/(4*(1 - u + u*zb)) - zb/(4*(-u - zb + u*zb)^2) + (1 + zb)/(4*(-u - zb + u*zb)) + (1 +  zb^2)/(2*u*(-1 + zb)^2)

      V20ggqASCF[4] = -zb/(4*(1 - u + u*zb)^2) + (-1 -  zb)/(4*(1 - u + u*zb)) + zb/(4*(-u - zb + u*zb)^2) + (-1 - zb)/(4*(-u - zb + u*zb))

      V20ggqASCF[5] = u/2 - (1 + zb)/(2*(-1 + zb)) + zb/(4*(1 - u + u*zb)^2) + (1 + zb)/(4*(1 - u + u*zb)) + zb/(4*(-u - zb + u*zb)^2) + (-1 - zb)/(4*(-u - zb + u*zb)) + (1 +  zb^2)/(2*(-1 + u)*(-1 + zb)^2)

      V20ggqASCF[6] = -u/2 + (1 + zb)/(2*(-1 + zb)) - zb/(2*(-u - zb + u*zb)^2) + (1 + zb)/(2*(-u - zb + u*zb)) + (-1 -  zb^2)/(2*(-1 + u)*(-1 + zb)^2)

      V20ggqASCF[7] = 1/(2*(-1 + u)) + 1/(2*u) - (1 + zb)/(2*(-1 + zb)) + (u*(1 + zb))/(-1 + zb) - (3* zb)/(4*(1 - u + u*zb)^2) + 1/(2*(1 - u + u*zb)) + (3*zb)/(4*(-u - zb + u*zb)^2) + 1/(2*(-u - zb + u*zb))


    ----------------------------------------------------------------------------
    {}^{A S}_ V^{[2, 1]}_{gg,q}
    ----------------------------------------------------------------------------
      V21ggqAS = cggqAS * R21ggqAS


      R21ggqAS = V21ggqASCF[1]



      V21ggqASCF[1] = zb/(4*(1 - u + u*zb)^2) + (1 + zb)/(4*(1 - u + u*zb)) - zb/(4*(-u - zb + u*zb)^2) + (1 + zb)/(4*(-u - zb + u*zb))


  ==============================================================================
  Mixed octet: S A
  ==============================================================================
    ----------------------------------------------------------------------------
    {}^{S A} V^{[2, 0]}_{gg,q}
    ----------------------------------------------------------------------------
      V20ggqSA = - V20ggqAS

    ----------------------------------------------------------------------------
    {}^{S A}_ V^{[2, 1]}_{gg,q}
    ----------------------------------------------------------------------------
      V21ggqSA = - V21ggqAS


  ==============================================================================
  Decuplet: 10 10bar
  ==============================================================================
    ----------------------------------------------------------------------------
    {}^{10 \bar{10}} V^{[2, 0]}_{gg,q}
    ----------------------------------------------------------------------------
      V20ggq1010bar = 0

    ----------------------------------------------------------------------------
    {}^{10 \bar{10}}_ V^{[2, 1]}_{gg,q}
    ----------------------------------------------------------------------------
      V21ggq1010bar = 0


  ==============================================================================
  Decuplet: 10bar 10
  ==============================================================================
    ----------------------------------------------------------------------------
    {}^{\bar{10} 10} V^{[2, 0]}_{gg,q}
    ----------------------------------------------------------------------------
      V20ggq10bar10 = 0

    ----------------------------------------------------------------------------
    {}^{\bar{10} 10}_ V^{[2, 1]}_{gg,q}
    ----------------------------------------------------------------------------
      V21ggq10bar10 = 0


  ==============================================================================
  27-multiplet: 27 27
  ==============================================================================
    ----------------------------------------------------------------------------
    {}^{27 27} V^{[2, 0]}_{gg,q}
    ----------------------------------------------------------------------------
      V20ggq2727 = cggg2727 * (CA * CF * R20ggqCA + cggq2727 * CF^2 * R20ggqCF)

    ----------------------------------------------------------------------------
    {}^{27 27}_ V^{[2, 1]}_{gg,q}
    ----------------------------------------------------------------------------
      V21ggq2727 = cggg2727 * (CA * CF * R21ggqCA + cggq2727 * CF^2 * R21ggqCF)



%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
Pure quark channels
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

  As each of these channels corresponds to a single Feynman diagram, they
  exhibit a simple colour structure, so that different colour channels obey
  simple scaling relations.


  ==============================================================================
  {}^{R_1 R_2} V^{v (2)}_{qq,q}
  ==============================================================================
    The general structure of this kernel is given by

      V20qqqR1R2 = cqqbargR1R2 * cqqqR1R2 * CF * (CA - 2 * CF) * R20qqq

      V21qqqR1R2 = 0

    With rescaling factors cqqqR1R2 given by

      cqqq11 = 1

      cqqq88 = N^2 + 1

    ----------------------------------------------------------------------------
    Colour Singlet: 1 1
    ----------------------------------------------------------------------------
      - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - -
      {}^{1 1} V^{v [2, 0]}_{qq,q}
      - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - -
        V20qqq11 = cqqbarg11 cqqq11 CF * (CA - 2 * CF) * R20qqq


        R20qqq = V20qqq[4] + V20qqq[1]*Log[1 + u*(-1 + zb)] + V20qqq[2]*Log[zb] + V20qqq[3]*Log[u + zb - u*zb]



        V20qqq[1] = (-1 - zb^2)/((1 + zb)*(1 - u + u*zb)) + (1 + zb^2)/((1 + zb)*(-u - zb + u*zb))

        V20qqq[2] = (-1 - zb^2)/((1 + zb)*(-u - zb + u*zb)) + (1 + zb^2)/((1 + zb)*(1 - u + u*zb))

        V20qqq[3] = (-1 - zb^2)/((1 + zb)*(1 - u + u*zb)) + (1 + zb^2)/((1 + zb)*(-u - zb + u*zb))

        V20qqq[4] = (-2*zb)/(1 - u + u*zb)^2 + (1 + zb)/(1 - u + u*zb) - (2*zb)/(-u - zb + u*zb)^2 + (-1 - zb)/(-u - zb + u*zb)

    ----------------------------------------------------------------------------
    Octet: 8 8
    ----------------------------------------------------------------------------
      - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - -
      {}^{8 8} V^{v [2, 0]}_{qq,q}
      - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - -
        V20qqq88 = cqqbarg88 cqqq88 CF * (CA - 2 * CF) * R20qqq


  ==============================================================================
  {}^{R_1 R_2} V^{v (2)}_{q\bar{q},q}
  ==============================================================================
    The general structure of this kernel is given by

      V20qqbarqR1R2 = cqqbargR1R2 * CF * (CA - 2 * CF) * R20qqbarq

      V21qqbarqR1R2 = 0

    ----------------------------------------------------------------------------
    Colour Singlet: 1 1
    ----------------------------------------------------------------------------
      - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - -
      {}^{1 1} V^{v [2, 0]}_{q\bar{q},q}
      - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - -
        V20qqbarq11 = cqqbarg11  CF * (CA - 2 * CF) * R20qqbarq


        R20qqbarq = V20qqbarq[4] + V20qqbarq[1]*Log[1 + u*(-1 + zb)] + V20qqbarq[2]*Log[1 - zb] + V20qqbarq[3]*Log[(-1 + u)*(-1 + zb)]



        V20qqbarq[1] = u - (-1 + 2*zb)/(-1 + zb) + (1 + zb^2)/((-1 + zb)*(1 - u + u*zb))

        V20qqbarq[2] = u - (-1 + 2*zb)/(-1 + zb) + (1 + zb^2)/((-1 + zb)*(1 - u + u*zb))

        V20qqbarq[3] = -u + (-1 + 2*zb)/(-1 + zb) + (-1 - zb^2)/((-1 + zb)*(1 - u + u*zb))

        V20qqbarq[4] = -((u*(1 + zb))/(-1 + zb)) + (-1 + 2*zb)/(-1 + zb) + (2*zb)/(1 - u + u*zb)^2 + (-1 - zb)/(1 - u + u*zb)

    ----------------------------------------------------------------------------
    Octet: 8 8
    ----------------------------------------------------------------------------
      - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - -
      {}^{8 8} V^{v [2, 0]}_{q\bar{q},q}
      - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - -
        V20qqbarq88 = cqqbarg88  CF * (CA - 2 * CF) * R20qqbarq


  ==============================================================================
  {}^{R_1 R_2} V^{(2)}_{qq',q}
  ==============================================================================
    The general structure of this kernel is given by

      V20qqprimeqR1R2 = cqqbargR1R2 * cqqprimeqR1R2 * CF * R20qqprimeq

      V21qqprimeqR1R2 = cqqbargR1R2 * cqqprimeqR1R2 * CF * R21qqprimeq

    With rescaling factors cqqprimeqR1R2 given by

      cqqprimeq11 = 1

      cqqprimeq88 = 2

    ----------------------------------------------------------------------------
    Colour Singlet: 1 1
    ----------------------------------------------------------------------------
      - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - -
      {}^{1 1} V^{[2, 0]}_{qq',q}
      - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - -
        V20qqprimeq11 = cqqbarg11 * cqqprimeq11 * CF * R20qqprimeq


        R20qqprimeq = V20qqprimeq[5] + V20qqprimeq[1]*Log[1 + u*(-1 + zb)] + V20qqprimeq[2]*Log[(-1 + u)*(-1 + zb)] + V20qqprimeq[3]*Log[zb] + V20qqprimeq[4]*Log[u - u*zb]



        V20qqprimeq[1] = 1 + (4*zb^2)/(1 - u + u*zb)^4 - (4*zb*(1 + zb))/(1 - u + u*zb)^3 + (2*(1 + zb)^2)/(1 - u + u*zb)^2 - (2*(1 + zb))/(1 - u + u*zb)

        V20qqprimeq[2] = -1/2 - (2*zb^2)/(1 - u + u*zb)^4 + (2*zb*(1 + zb))/(1 - u + u*zb)^3 - (1 + zb)^2/(1 - u + u*zb)^2 + (1 + zb)/(1 - u + u*zb)

        V20qqprimeq[3] = -1/2 - (2*zb^2)/(1 - u + u*zb)^4 + (2*zb*(1 + zb))/(1 - u + u*zb)^3 - (1 + zb)^2/(1 - u + u*zb)^2 + (1 + zb)/(1 - u + u*zb)

        V20qqprimeq[4] = 1/2 + (2*zb^2)/(1 - u + u*zb)^4 - (2*zb*(1 + zb))/(1 - u + u*zb)^3 + (1 + zb)^2/(1 - u + u*zb)^2 + (-1 - zb)/(1 - u + u*zb)

        V20qqprimeq[5] = -1/2 - (4*zb^2)/(1 - u + u*zb)^4 + (-1 - 4*zb)/(1 - u + u*zb)^2 + (1 - u + u*zb)^(-1) + (4*(zb + zb^2))/(1 - u + u*zb)^3

      - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - -
      {}^{1 1} V^{[2, 1]}_{qq',q}
      - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - -
        V21qqprimeq11 = cqqbarg11 * cqqprimeq11 * CF * R21qqprimeq


        R21qqprimeq = V21qqprimeq[1]



        V21qqprimeq[1] = 1/2 + (2*zb^2)/(1 - u + u*zb)^4 + (-1 - zb)/(1 - u + u*zb) - (2*(zb + zb^2))/(1 - u + u*zb)^3 + (1 + 2*zb + zb^2)/(1 - u + u*zb)^2

    ----------------------------------------------------------------------------
    Octet: 8 8
    ----------------------------------------------------------------------------
      - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - -
      {}^{8 8} V^{[2, 0]}_{qq'},q}
      - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - -
        V20qqprimeq88 = cqqbarg88 * cqqprimeq88 * CF * R20qqprimeq

      - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - -
      {}^{8 8} V^{[2, 1]}_{qq'},q}
      - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - -
        V21qqprimeq88 = cqqbarg88 * cqqprimeq88 * CF * R21qqprimeq


  ==============================================================================
  {}^{R_1 R_2} V^{(2)}_{q\bar{q}',q}
  ==============================================================================
    The general structure of this kernel is given by

      V20qqprimebarqR1R2 = cqqbargR1R2 * cqqprimebarqR1R2 * CF * R20qqprimebarq

      V21qqprimebarqR1R2 = cqqbargR1R2 * cqqprimebarqR1R2 * CF * R21qqprimebarq

    With rescaling factors cqqprimebarqR1R2 given by

      cqqprimebarq11 = 1

      cqqprimebarq88 = -(N^2 - 2)

    ----------------------------------------------------------------------------
    Colour Singlet: 1 1
    ----------------------------------------------------------------------------
      - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - -
      {}^{1 1} V^{[2, 0]}_{q\bar{q}',q}
      - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - -
        V20qqprimebarq11 = cqqbarg11 * cqqprimebarq11 * CF * R20qqprimebarq


        R20qqprimebarq = R20qqprimeq

      - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - -
      {}^{1 1} V^{[2, 1]}_{q\bar{q}',q}
      - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - -
        V21qqprimebarq11 = cqqbarg11 * cqqprimebarq11 * CF * R21qqprimebarq


        R21qqprimebarq = R21qqprimeq

    ----------------------------------------------------------------------------
    Octet: 8 8
    ----------------------------------------------------------------------------
      - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - -
      {}^{8 8} V^{[2, 0]}_{q\bar{q}',q}
      - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - -
        V20qqprimebarq88 = cqqbarg88 * cqqprimebarq88 * CF * R20qqprimebarq

      - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - -
      {}^{8 8} V^{[2, 1]}_{q\bar{q}',q}
      - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - -
        V21qqprimebarq88 = cqqbarg88 * cqqprimebarq88 * CF * R21qqprimebarq


  ==============================================================================
  {}^{R_1 R_2} V^{(2)}_{q'\bar{q'},q}
  ==============================================================================
    The general structure of this kernel is given by

      V20qprimeqprimebarqR1R2 = cqqbargR1R2 * CF * R20qprimeqprimebarq

      V21qprimeqprimebarqR1R2 = cqqbargR1R2 * CF * R21qprimeqprimebarq

    ----------------------------------------------------------------------------
    Colour Singlet: 1 1
    ----------------------------------------------------------------------------
      - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - -
      {}^{1 1} V^{[2, 0]}_{q'\bar{q}',q}
      - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - -
        V20qprimeqprimebarq11 = cqqbarg11 * CF * R20qprimeqprimebarq


        R20qprimeqprimebarq = V20qprimeqprimebarq[5] + V20qprimeqprimebarq[1]*Log[1 - zb] + V20qprimeqprimebarq[2]*Log[(-1 + u)*(-1 + zb)] + V20qprimeqprimebarq[3]*Log[zb] + V20qprimeqprimebarq[4]*Log[u - u*zb]



        V20qprimeqprimebarq[1] = (1 + zb^2)/(-1 + zb)^2 - (2*u*(1 + zb^2))/(-1 + zb)^2 + (2*u^2*(1 + zb^2))/(-1 + zb)^2

        V20qprimeqprimebarq[2] = -(1 + zb^2)/(2*(-1 + zb)^2) + (u*(1 + zb^2))/(-1 + zb)^2 - (u^2*(1 + zb^2))/(-1 + zb)^2

        V20qprimeqprimebarq[3] = (1 + zb^2)/(2*(-1 + zb)^2) - (u*(1 + zb^2))/(-1 + zb)^2 + (u^2*(1 + zb^2))/(-1 + zb)^2

        V20qprimeqprimebarq[4] = -(1 + zb^2)/(2*(-1 + zb)^2) + (u*(1 + zb^2))/(-1 + zb)^2 - (u^2*(1 + zb^2))/(-1 + zb)^2

        V20qprimeqprimebarq[5] = -(zb/(-1 + zb)^2) + (6*u*zb)/(-1 + zb)^2 - (6*u^2*zb)/(-1 + zb)^2

      - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - -
      {}^{1 1} V^{[2, 1]}_{q'\bar{q}',q}
      - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - -
        V21qprimeqprimebarq11 = cqqbarg11 * CF * R21qprimeqprimebarq


        R21qprimeqprimebarq = V21qprimeqprimebarq[1]



        V21qprimeqprimebarq[1] = -(1 + zb^2)/(2*(-1 + zb)^2) + (u*(1 + zb^2))/(-1 + zb)^2 - (u^2*(1 + zb^2))/(-1 + zb)^2

    ----------------------------------------------------------------------------
    Octet: 8 8
    ----------------------------------------------------------------------------
      - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - -
      {}^{8 8} V^{[2, 0]}_{q'\bar{q}',q}
      - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - -
        V20qprimeqprimebarq88 = cqqbarg88 * CF * R20qprimeqprimebarq

      - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - -
      {}^{8 8} V^{[2, 1]}_{q'\bar{q'},q}
      - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - -
        V21qprimeqprimebarq88 = cqqbarg88 * CF * R21qprimeqprimebarq

